A Generalized Focused Information Criterion for GMM

This paper proposes a criterion for simultaneous GMM model and moment selection: the generalized focused information criterion (GFIC). Rather than attempting to identify the "true" specification, the GFIC chooses from a set of potentially mis-specified moment conditions and parameter restrictions to minimize the mean-squared error (MSE) of a user-specified target parameter. The intent of the GFIC is to formalize a situation common in applied practice. An applied researcher begins with a set of fairly weak "baseline" assumptions, assumed to be correct, and must decide whether to impose any of a number of stronger, more controversial "suspect" assumptions that yield parameter restrictions, additional moment conditions, or both. Provided that the baseline assumptions identify the model, we show how to construct an asymptotically unbiased estimator of the asymptotic MSE to select over these suspect assumptions: the GFIC. We go on to provide results for post-selection inference and model averaging that can be applied both to the GFIC and various alternative selection criteria. To illustrate how our criterion can be used in practice, we specialize the GFIC to the problem of selecting over exogeneity assumptions and lag lengths in a dynamic panel model, and show that it performs well in simulations. We conclude by applying the GFIC to a dynamic panel data model for the price elasticity of cigarette demand.

==> empirical_example/RUN_ME.R <==
#Source:  Baltagi and Levin (1992) and Baltagi, Griffin and Xiong (2000): To pool or not to pool:...
#Description:  Panel Data, 46 U.S. States over the period 1963-1992.
#Variables:* (1) `state` = State abbreviation.
# (2) year = Year.
# (3) price = Price per pack of cigarettes.
# (4) pop = Population.
# (5) pop16 = Population above the age of 16.
# (6) cpi = Consumer price index with (1983=100).
# (7) ndi = Per capita disposable income.
# (8) sales = Cigarette sales in packs per capita.
# (9) pimin = Minimum price in adjoining states per pack of cigarettes. 


library(MASS)
library(Matrix)
library(Rcpp)
library(RcppArmadillo)
sourceCpp("fast2SLS_empirical.cpp")

library("plm")
data(Cigar)

data = Cigar[Cigar$year < 86 & Cigar$year > 74, ]

year.f = factor(data$year)
year_dummies = model.matrix(~year.f)

state.f = factor(data$state)
state_dummies = model.matrix(~state.f)

olsY = log((data$sales)/(data$cpi)*(data$pop)/(data$pop16))  # consumption/sales
olsX = log((data$price)/(data$cpi))  # price (all in real terms)

N.t = length(unique(data$year))
N.i = length(unique(data$state))
N.sims = 1  # it's empirical example with the given data

y <- matrix(olsY, ncol = N.t, byrow = TRUE)   # data format is N*T panel data. tested with data$sales
x <- matrix(olsX, ncol = N.t, byrow = TRUE)   

olsW = cbind(log((data$pimin)/(data$cpi)), log((data$ndi)/(data$cpi)), year_dummies[,-1])


W_mat = matrix(0, N.i*(N.t-1), dim(olsW)[2])

for (cc in 1:dim(W_mat)[2]){
  
  w <- matrix(olsW[,cc], ncol = N.t, byrow = TRUE)   
  auxw.tilde <- c(t(w[, -1])) - c(t(w[, -N.t]))  
  W_mat[,cc] <- matrix(t(auxw.tilde), nrow = N.i*(N.t-1), byrow = TRUE)
  
}

Mw <- diag(dim(W_mat)[1]) - W_mat%*%solve(t(W_mat)%*%W_mat)%*%t(W_mat)


#Model matrices for model without a lag:
#Construct the differenced LHS y vector for the model without a lag:
#----------------------#
#   y[i,2] - y[i,1]
#   y[i,3] - y[i,2]
#      .        .
#      .        .
#      .        .
#   y[i,T] - y[i,T-1]
#----------------------#
y.aux <- cbind(c(t(y[, -1])) - c(t(y[, -N.t])))
y.tilde <- c(Mw%*%y.aux)



#Construct the RHS variables for the model without a lag:
#----------------------#
#   x[i,2] - x[i,1]
#   x[i,3] - x[i,2]
#      .        .
#      .        .
#      .        .
#   x[i,T] - x[i,T-1]
#----------------------#
X.aux <- cbind(c(t(x[, -1])) - c(t(x[, -N.t])))
X.tilde <- c(Mw%*%X.aux)

#Construct the differenced LHS y vector for the model with a lag:
#----------------------#
#   y[i,3] - y[i,2]
#   y[i,4] - y[i,3]
#      .        .
#      .        .
#      .        .
#   y[i,T] - y[i,T-1]
#----------------------#
y.aux.L <- matrix(t(y.tilde), ncol = N.i, byrow = FALSE)
y.tilde.L <- c(y.aux.L[-1,])

#Construct the RHS variables for the model with a lag:
#---------------------------------------------------#
#           X1                     X2
#---------------------------------------------------#
#   y[i,2]  -  y[i,1]        x[i,3] - x[i,2]
#   y[i,3]  -  y[i,2]        x[i,4] - x[i,3]
#      .         .              .        .
#      .         .              .        .
#      .         .              .        .
#   y[i,T-1] - y[i,T-2]      x[i,T] - x[i,T-1]
#---------------------------------------------------#
X1.aux.L <- matrix(t(y.tilde), ncol = N.i, byrow = FALSE)
X1.L <- c(X1.aux.L[-(N.t-1),])

X2.aux.L <- matrix(t(X.tilde), ncol = N.i, byrow = FALSE)
X2.L <- c(X2.aux.L[-1,])
X.tilde.L <- cbind(X1.L, X2.L)
rm(X1.L, X2.L)


#Construct the Instrument Blocks for the model without a lag
#---------------------------------------------------#
#     Z.x.minus.plus       |         Z.x.plus
#---------------------------------------------------#
#   x[i,1]          0      |   x[i,2]        0
#         .                |         .
#          .               |          .
#           .              |           .
#   0        x[i,T-1]      |   0        x[i,T]
#---------------------------------------------------#
rows <- seq_len((N.t - 1) * N.i * N.sims)
cols <- rep(1:(N.t - 1), times = N.i * N.sims)
Z.x.minus.plus <- sparseMatrix(i = rows, j = cols, x = c(Mw%*%cbind(c(t(x[,-N.t])))))
Z.x.plus <- sparseMatrix(i = rows, j = cols, x = c(Mw%*%cbind(c(t(x[,-1])))))



#Construct the Instrument Blocks for the model with a lag
#----------------------------------------------------#
#      Z.y        |    Z.x.minus     |    Z.x
#----------------------------------------------------#
# y[i,1]       0  |  x[i,2]       0  |  x[i,3]     0
#      .          |       .          |       .
#       .         |        .         |        .
#        .        |         .        |         .
# 0     y[i,T-2]  |  0     x[i,T-1]  |  0     x[i,T]
#----------------------------------------------------#

Z.y.aux <- matrix(t(c(Mw%*%cbind(c(t(y[, -N.t]))))), ncol = N.i, byrow = FALSE)
Z.y.L <- c(Z.y.aux[-(N.t-1),])

Z.x.minus.aux <- matrix(t(c(Mw%*%cbind(c(t(x[,-N.t]))))), ncol = N.i, byrow = FALSE) # from Z.x.minus.plus above
Z.x.minus.L <- c(Z.x.minus.aux[-1,])

Z.x.aux <-  matrix(t(c(Mw%*%cbind(c(t(x[,-1]))))), ncol = N.i, byrow = FALSE) # from Z.x.plus above
Z.x.L <- c(Z.x.aux[-1,])


rows <- seq_len((N.t - 2) * N.i * N.sims)
cols <- rep(1:(N.t - 2), times = N.i * N.sims)
Z.y <- sparseMatrix(i = rows, j = cols, x = Z.y.L)
Z.x.minus <- sparseMatrix(i = rows, j = cols, x = Z.x.minus.L)
Z.x <- sparseMatrix(i = rows, j = cols, x = Z.x.L)



#Coerce to ordinary matrices
Z.y <- as.matrix(Z.y)
Z.x.minus <- as.matrix(Z.x.minus)
Z.x <- as.matrix(Z.x)
Z.x.minus.plus <- as.matrix(Z.x.minus.plus)
Z.x.plus <- as.matrix(Z.x.plus)

Z.LS <- cbind(Z.y, Z.x.minus, Z.x)
Z.LW <- cbind(Z.y, Z.x.minus)
Z.S <- cbind(Z.x.minus.plus, Z.x.plus)
Z.W <- Z.x.minus.plus

rm(rows, cols, x, y, Z.x, Z.x.minus, Z.y, Z.x.plus, Z.x.minus.plus)


#Now we'll break apart the instrument and model matrices for each replication
block.size.L <- length(y.tilde.L)/N.sims
block.size <- length(y.tilde)/N.sims

seq.block <- seq_len(block.size)
seq.block.L <- seq_len(block.size.L)

#Initialize dataframe to store estimates from each replication
theta.hat <- matrix(NA, nrow = N.sims, ncol = 4)
theta.hat <- data.frame(theta.hat)
names(theta.hat) <- c('LW', 'LS', 'W', 'S')

#Initialize dataframe to store GFIC and J-test from each replication
GFIC <- theta.hat
Biassq <- theta.hat
Var <- theta.hat

k = 1 # N.sims = 1

#Extract the block corresponding to the current replication for the unlagged model
block.k <- (k - 1) * block.size + seq.block
X.tilde.k <- X.tilde[block.k] 
y.tilde.k <- y.tilde[block.k] 
Z.W.k <- Z.W[block.k,]
Z.S.k <- Z.S[block.k,]

#Extract the block corresponding to the current replication for the lagged model
block.L.k <- (k - 1) * block.size.L + seq.block.L
X.tilde.L.k <- X.tilde.L[block.L.k,]
y.tilde.L.k <- y.tilde.L[block.L.k] 
Z.LW.k <- Z.LW[block.L.k,]
Z.LS.k <- Z.LS[block.L.k,]

#Fit 2SLS with centered covariance matrices for everything except LW
reg.LW <- fast2SLS(y.tilde.L.k, X.tilde.L.k, Z.LW.k, center = FALSE, n = N.i)
reg.LS <- fast2SLS(y.tilde.L.k, X.tilde.L.k, Z.LS.k, center = TRUE, n = N.i)
reg.W <- fast2SLS(y.tilde.k, as.matrix(X.tilde.k), as.matrix(Z.W.k), center = TRUE, n = N.i)
reg.S <- fast2SLS(y.tilde.k, as.matrix(X.tilde.k), Z.S.k, center = TRUE, n = N.i)

#Store the 2SLS estimates for each specification
theta.LW <- reg.LW$b[2]
theta.LS <- reg.LS$b[2]
theta.W <- reg.W$b[1]
theta.S <- reg.S$b[1]
theta.hat[k,] <- cbind(theta.LW, theta.LS, theta.W, theta.S)


#Estimates of bias parameters (tau, delta) and their covariance matrix
delta <- sqrt(N.i) * reg.LW$b[1]
Z.x.k <- Z.LS.k[,(2 * (N.t - 2) + 1):(3 * (N.t - 2))]
tau.vec <- t(Z.x.k) %*% (y.tilde.L.k - X.tilde.L.k %*% reg.LW$b)/sqrt(N.i)
tau <- mean(tau.vec)

#-------------------------------------------------------------
# Now we estimate the covariance matrix of (delta, tau). 
#-------------------------------------------------------------

#-------------------------------------------------------------
# To begin we'll collect the quantities needed for the block
# corresponding to tau.
#-------------------------------------------------------------

#-------------------------------------------------------------
# We first need an estimate of the matrix I call Psi in my
# derivations. Psi is formed from K.LW, which we've already
# estimated above, and two other quantities:
#
#     xi.1 = E( x[i,t] * (y[i,t-1] - y[i,t-2]) )
#     xi.2 = E( x[i,t] * (x[i,t] - x[i,t-1]) )
#
# Where the expectations are understood to be calculated in
# the limit, i.e. with the mis-specification equal to zero.
# We estimate these using their sample analogues, averaging 
# over individuals and time by stationarity. For xi.1 we
# can only use the time periods 3 through T whereas we can
# use the periods 2 through T.
#
# An alternative way to proceed, without stationarity. In this
# case we would calculate:
#
#     t(Z.x.k) %*% X.tilde.L.k/N.i 
#
# and us this quantity rather than filling in xi.1 and xi.2 
# repeatedly, leading to the following estimator for Psi:
#
#       Psi <- -t(Z.x.k) %*% (X.tilde.L.k/N.i) %*% reg.LW$K
#
# Assuming that stationarity holds, however, this estimator is
# less efficient.
#-------------------------------------------------------------
xi.1 <- mean(rowSums(Z.x.k) * X.tilde.L.k[,1])
Z.x.plus.k <- Z.S.k[,((N.t - 1) + 1):(2 * (N.t - 1))]
xi.2 <- mean(rowSums(Z.x.plus.k) * X.tilde.k)
xi <- matrix(c(xi.1, xi.2), nrow = 1)
i.Tminus2 <- matrix(1, nrow = (N.t - 2))
Psi <- (-xi %x% i.Tminus2) %*% reg.LW$K #%x% is kronecker
B <- (t(i.Tminus2)/(N.t - 2)) %*% cbind(Psi, diag(N.t - 2))

#-------------------------------------------------------------
# The quantitites needed for the block corresponding to delta
# are easy: the first row of K.LW and some zeros.
#
#     A = c(K.LW[1,], zeros)
#-------------------------------------------------------------
A <- c(reg.LW$K[1,], rep(0, N.t - 2))

#-------------------------------------------------------------
# Finally we compute the variance matrix of our estimated bias
# parameters as follows. The ordering is as follows:
#
#   [ delta^2         delta * tau ]
#   [ tau * delta     tau^2       ]
# This is related to expression (60) in the paper
#-------------------------------------------------------------
V.bias <- rbind(A, B) %*% reg.LS$Omega %*% t(rbind(A, B))

#-------------------------------------------------------------
# Using V.bias we construct the following asymptotically
# unbiased estimators of the *squared* and *interacted* bias
# parameters. (These are the quantities that appear in AMSE.)
#-------------------------------------------------------------
delta.squared <- delta^2 - V.bias[1,1] 
tau.squared <- tau^2 - V.bias[2,2]
tau.delta <- tau * delta - V.bias[2,1]



#-------------------------------------------------------------
# Finally we're ready to calculate the GFIC, i.e. the AMSE 
# estimate, for each specification.
#-------------------------------------------------------------

#-------------------------------------------------------------
# GFIC for specification LW -- correct model, correct 
# exogeneity assumption
#-------------------------------------------------------------
# By assumption the this specification is correct, hence there 
# is no asymptotic bias. Thus, GFIC is simply an asymptotic
# variance estimate. Again using the assumption of correct
# specification, we use the uncentered, panel-robust variance
# estimator. Since the variance matrix is arranged as follows:
#
#   [gamma^2         gamma * theta ]
#   [theta * gamma   theta^2       ]
#
# We need the bottom right element.
#-------------------------------------------------------------
Biassq.LW <- 0
Var.LW <- reg.LW$V[2,2]
GFIC.LW <- Biassq.LW + Var.LW
#-------------------------------------------------------------
# GFIC for specification LS -- correct model, incorrect 
# exogeneity assumption
#-------------------------------------------------------------
# The estimtor of theta in this specification inherits an 
# asymptotic bias from tau but not from delta. 
#-------------------------------------------------------------
tau.mat <- matrix(0, nrow = 3, ncol = 3)
tau.mat[3,3] <- tau.squared
inner <- tau.mat %x% (i.Tminus2 %*% t(i.Tminus2))
Biassq.LS <- (reg.LS$K[2,] %*% inner) %*% t(reg.LS$K)[,2]
Var.LS <- reg.LS$V[2,2]
GFIC.LS <- Biassq.LS + Var.LS

#-------------------------------------------------------------
# GFIC for specification S -- incorrect model, incorrect 
# exogeneity assumption
#-------------------------------------------------------------
# The estimtor of theta in this specification inherits an 
# asymptotic bias from both delta and tau. The asymptotic bias
# also involves two the following two quantities:
#
#     xi.3 = E( x[i,t] * (y[i,t] - y[i,t-1]) )
#     xi.1 = E( x[i,t] * (y[i,t-1] - y[i,t-2]) )
#
# The second of these is simply xi.1 from above, but we need to
# calculate the second, which we'll call xi.3. Again, the idea
# is to use the assumption of stationarity so that we can
# average over individuals and time to get a sample analogue.
# These quantities emerge because the expression for the
# scaled and centered estimator of theta under this particular
# specification involves:
#
#   plim (Zw' %*% delta.y.lag.plus/n)
#
# Since we don't observe the zeroth time period, we can't
# use the above directly, so we really do need stationarity.
#-------------------------------------------------------------
xi.3 <- mean(rowSums(Z.x.plus.k) * y.tilde.k)

bias.mat <- matrix(0, nrow = 2, ncol = 2)
bias.mat[1,1] <- delta.squared * xi.3^2

if(tau.squared<0 | delta.squared<0) {bias.mat[2,2] <- delta.squared * xi.1^2 + 2 * tau.delta * xi.1 + tau.squared} else{bias.mat[2,2] <- (sqrt(delta.squared)*xi.1 + sqrt(tau.squared))^2}

bias.mat[1,2] <- bias.mat[2,1] <- delta.squared * xi.1 * xi.3 + tau.delta * xi.3  
i.Tminus1 <- matrix(1, nrow = (N.t - 1))
inner <- bias.mat %x% (i.Tminus1 %*% t(i.Tminus1))
Biassq.S <- reg.S$K %*% inner %*% t(reg.S$K)
Var.S <- reg.S$V
GFIC.S <- Biassq.S + Var.S


#-------------------------------------------------------------
# GFIC for specification W -- incorrect model, exogeneity
# assumption
#-------------------------------------------------------------
# The estimtor of theta in this specification inherits an 
# asymptotic bias from both delta and tau. It also involves
# the quantity xi.3 from above.
#-------------------------------------------------------------
inner <- xi.3^2 * delta.squared * i.Tminus1 %*% t(i.Tminus1)
Biassq.W <- reg.W$K %*% inner %*% t(reg.W$K)
Var.W <- reg.W$V
GFIC.W <- Biassq.W + Var.W

#Store all of the GFIC values
GFIC[k,] <- cbind(GFIC.LW, GFIC.LS, GFIC.W, GFIC.S)
Biassq[k,] <- cbind(Biassq.LW, Biassq.LS, Biassq.W, Biassq.S)
Var[k,] <- cbind(Var.LW, Var.LS, Var.W, Var.S)




#-------------------------------------------------------------
# Selection by GFIC
#-------------------------------------------------------------
which.GFIC <- apply(GFIC, 1, which.min)
theta.GFIC <- theta.hat[cbind(1:N.sims, which.GFIC)] 

theta.hat
theta.GFIC
GFIC
Biassq
Var


==> empirical_example/fast2SLS_empirical.cpp <==
// [[Rcpp::depends(RcppArmadillo)]]

#include <RcppArmadillo.h>
using namespace Rcpp;

// [[Rcpp::export]]
List fast2SLS(NumericVector yr, NumericMatrix Xr, 
    NumericMatrix Zr, bool center, int n) {

   int r = Xr.nrow(), k = Xr.ncol(), p = Zr.ncol();
   
   //Initialize armadillo matrices corresponding to R input matrices
   arma::mat X(Xr.begin(), r, k, false); 
   arma::mat Z(Zr.begin(), r, p, false); 
   arma::colvec y(yr.begin(), yr.size(), false);
   
   //Calculate the 2SLS estimator and residuals
   arma::mat first_stage = arma::solve(Z,X);
   arma::colvec coef = arma::solve(Z * first_stage, y); 
   arma::colvec resid = y - X * coef; 
   
   //Calculate the matrix K needed for estimated variance matrix
   arma::mat Qz, Rz;
   arma::qr_econ(Qz, Rz, Z);
   arma::mat Rzinv = arma::inv(arma::trimatu(Rz));
   arma::mat ZZinv = Rzinv * arma::trans(Rzinv);
   arma::mat Xstar = arma::trans(Qz) * X;
   arma::mat Qstar, Rstar;
   arma::qr_econ(Qstar, Rstar, Xstar);
   arma::mat Rstarinv = arma::inv(arma::trimatu(Rstar));
   arma::mat XXstarinv = Rstarinv * arma::trans(Rstarinv);
   arma::mat K = n * XXstarinv * arma::trans(X) * Z * ZZinv;
   
   //Estimate variance matrix of moment conditions
   arma::mat ZU = arma::trans(Z) * arma::diagmat(resid);
   arma::mat Omega = ZU * arma::trans(ZU)/n;
   
   //Center estimated variance matrix of moment conditions 
   if(center == true){
     
     arma::mat Zu = arma::trans(Z) * resid;
     Omega = Omega - (Zu/n * arma::trans(Zu)/n);
     
   }//END if
   
   //Estimated covariance matrix for 2SLS estimator
   arma::mat V = K * Omega * arma::trans(K)/n;
      
   return List::create(Named("b") = coef, Named("K") = K, 
                        Named("Omega") = Omega, Named("V") = V);

}

==> simulations/DynamicPanel/RUN_ME.R <==
# This script runs the simultaneous model and moment selection simulation
# exercise from Section 6.2 of the paper. Before running this script, create
# a subdirectory of the directory in which this script is stored called 'results'

source('calculate_RMSE.R')

source('make_figures.R')

source('make_tables.R')

==> simulations/DynamicPanel/calculate_RMSE.R <==
#-----------------------------------------------------------------#
# Parameter values and sample size
#-----------------------------------------------------------------#
N.SIMS <- 2000
GAMMA <- seq(from = 0, to = 0.2, by = 0.005)
R.X.V <- seq(from = 0, to = 0.2, by = 0.005)

#-----------------------------------------------------------------#
# Load simulation functions
#-----------------------------------------------------------------#
source('functions.R')

#-----------------------------------------------------------------#
# Run simulation and write results to file.
#-----------------------------------------------------------------#

set.seed(1445)

setwd('./results/')

#----------- N = 250, T = 4
rmse.T4.N250 <- RMSE.grid.FAST(g = GAMMA, r = R.X.V, N.sims = N.SIMS, 
                               N.t = 4, N.i = 250)
write.csv(rmse.T4.N250, file = 'rmse_T4_N250.csv', row.names = FALSE)

#----------- N = 250, T = 5
rmse.T5.N250 <- RMSE.grid.FAST(g = GAMMA, r = R.X.V, N.sims = N.SIMS, 
                               N.t = 5, N.i = 250)
write.csv(rmse.T5.N250, file = 'rmse_T5_N250.csv', row.names = FALSE)


#----------- N = 500, T = 4
rmse.T4.N500 <- RMSE.grid.FAST(g = GAMMA, r = R.X.V, N.sims = N.SIMS, 
                               N.t = 4, N.i = 500)
write.csv(rmse.T4.N500, file = 'rmse_T4_N500.csv', row.names = FALSE)

#----------- N = 500, T = 5
rmse.T5.N500 <- RMSE.grid.FAST(g = GAMMA, r = R.X.V, N.sims = N.SIMS, 
                               N.t = 5, N.i = 500)
write.csv(rmse.T5.N500, file = 'rmse_T5_N500.csv', row.names = FALSE)

# Clean up
rm(list = ls())

==> simulations/DynamicPanel/fast2SLS.cpp <==
// [[Rcpp::depends(RcppArmadillo)]]

#include <RcppArmadillo.h>
using namespace Rcpp;

// [[Rcpp::export]]
List fast2SLS(NumericVector yr, NumericMatrix Xr, 
    NumericMatrix Zr, bool center, int n) {

   int r = Xr.nrow(), k = Xr.ncol(), p = Zr.ncol();
   
   //Initialize armadillo matrices corresponding to R input matrices
   arma::mat X(Xr.begin(), r, k, false); 
   arma::mat Z(Zr.begin(), r, p, false); 
   arma::colvec y(yr.begin(), yr.size(), false);
   
   //Calculate the 2SLS estimator and residuals
   arma::mat first_stage = arma::solve(Z,X);
   arma::colvec coef = arma::solve(Z * first_stage, y); 
   arma::colvec resid = y - X * coef; 
   
   //Calculate the matrix K needed for estimated variance matrix
   arma::mat Qz, Rz;
   arma::qr_econ(Qz, Rz, Z);
   arma::mat Rzinv = arma::inv(arma::trimatu(Rz));
   arma::mat ZZinv = Rzinv * arma::trans(Rzinv);
   arma::mat Xstar = arma::trans(Qz) * X;
   arma::mat Qstar, Rstar;
   arma::qr_econ(Qstar, Rstar, Xstar);
   arma::mat Rstarinv = arma::inv(arma::trimatu(Rstar));
   arma::mat XXstarinv = Rstarinv * arma::trans(Rstarinv);
   arma::mat K = n * XXstarinv * arma::trans(X) * Z * ZZinv;
   
   //Estimate variance matrix of moment conditions
   arma::mat ZU = arma::trans(Z) * arma::diagmat(resid);
   arma::mat Omega = ZU * arma::trans(ZU)/n;
   
   //Center estimated variance matrix of moment conditions 
   if(center == true){
     
     arma::mat Zu = arma::trans(Z) * resid;
     Omega = Omega - (Zu/n * arma::trans(Zu)/n);
     
   }//END if
   
   //Estimated covariance matrix for 2SLS estimator
   arma::mat V = K * Omega * arma::trans(K)/n;
   
   //Calculate 2-step GMM estimator needed for J-test
   arma::mat Ro = arma::chol(Omega); 
   arma::mat Roinv = arma::inv(arma::trimatu(Ro));
   arma::mat W = Z * Roinv;
   arma::colvec GMMcoef = arma::solve(arma::trans(W)*X, arma::trans(W)*y);
   
   //J-test Statistic
   arma::colvec GMMresid = y - X * GMMcoef; 
   arma::colvec Wu = arma::trans(W) * GMMresid;
   double J = arma::dot(Wu, Wu)/n;
   
   return List::create(Named("b") = coef, Named("K") = K, 
                        Named("Omega") = Omega, Named("V") = V, 
                        Named("bGMM") = GMMcoef, 
                        Named("Jtest") = J);

}

==> simulations/DynamicPanel/functions.R <==
#-----------------------------------------------------------------------------#
#  This script contains functions to carry out a simulation studying the 
#  properties GFIC model and moment selection in a linear, dynamic panel model. 
#  The correct model is:
#
#     y[i,t] = gamma * y[i,t-1] + theta * x[i,t] + eta[i] + v[i,t]
#
#  The random variables x[i,t], eta[i] and v[i,t] are normal with mean zero and 
#  constant variances: s.x.sq, s.eta.sq, s.v.sq. The covariance between x[i,t] 
#  and eta[i] is s.x.eta; the covariance between x[i,t] and v[i,t-1] is s.x.v 
#  while that between x[i,t] and v[i,k] for (k != t-1) is zero. That is, x is 
#  weakly exogenous (predetermined) but is correlated with the one-period lagged 
#  error. The purpose of this simulation is to calculate the RMSE of four 
#  estimators of the paramters for varying values of gamma and s.x.v. The four 
#  estimators are as follows:
#
#     Name        Lagged y?     Assume x Strictly Exogenous?
#     --------    ---------     ----------------------------
#     b.LW        YES           NO (assume weakly exogenous)
#     b.LS        YES           YES
#     b.W         NO            NO (assume weakly exogenous)
#     b.S         NO            YES
#
#  The first two estimators, b.LW and b.LS, use the correct model and hence 
#  estimate (gamma, theta). The second two estimators omit the lagged y, 
#  estimating only theta. The idea here is to compare bias versus variance. By 
#  omitting the lagged effect, we gain a time period for estimation and have one 
#  less paramter to estimate; by assuming strict exogeneity, we gain additional 
#  instruments. Both of these decrease the variance of the estimator. However, 
#  if the assumptions are wrong they introduce bias. The question is, how small
#  must gamma be for it to make sense to omit the dynamic effect from an RMSE 
#  perspective? Similarly, how small must s.x.v be for assuming strict exogneity 
#  to make sense? To answer this question, this script compares the RMSE of the 
#  2SLS estimator for b.LW, b.LS, b.W and b.S. The simulation setup described 
#  above is similar to that of Andrews and Lu (2001) with two main differences. 
#  First, I do not include a constant term. Second, I do not create extra 
#  pre-sample observations to accomodate the lagged y. That is, in my simulation 
#  omitting the lag gives an extra time period. This is important because in a 
#  short panel additional time periods could considerably reduce the variance of 
#  an estimator. Third, I set the initial value of y, y.0, equal to the mean of 
#  its stationary distribution (zero) as in Arellano and Bond (1991), unlike 
#  Andrews and Lu. Fourth, I use 2SLS and only strong instruments rather than 
#  all instruments available under the assumptions. My estimator is essentially 
#  the Anderson and Hsiao Estimator (1982).
#-----------------------------------------------------------------------------#


#Load packages used below
library(MASS)
library(Matrix)
library(Rcpp)
library(RcppArmadillo)

# Compile the C++ function fast2SLS used below
sourceCpp("fast2SLS.cpp")

#-----------------------------------------------------------------#
# FUNCTION TO CARRY OUT THE SIMULATION A FIXED PARAMETER VALUES
#-----------------------------------------------------------------#
RMSE.sim.FAST <- function(gamma, r.x.v, N.sims = 1000, 
                          N.i = 250, N.t = 4, theta = 0.5, s.x.eta = 0.2, 
                          s.eta.sq = 1, s.v.sq = 1, s.x.sq = 1){
  
  #Function argument is correlation r.x.v, but code below is in terms of covariance
  s.x.v <- r.x.v/(sqrt(s.v.sq)*sqrt(s.x.sq))
  
  #Set up the covariance matrix for (x.i1, ..., x.iT, eta.i, v.i1, ... v.iT)
  I.T <- diag(N.t)
  one.T <- rep(1, N.t)
  zero.T <- rep(0, N.t)
  G <- diag(N.t - 1) #G sets up the predeterminedness of x
  G <- cbind(G, rep(0, N.t - 1))
  G <- rbind(rep(0, N.t), G)
  S.1 <- cbind(s.x.sq * I.T, s.x.eta * one.T, s.x.v * G)
  S.2 <- cbind(s.x.eta * t(one.T), s.eta.sq, t(zero.T))
  S.3 <- cbind(s.x.v * t(G), zero.T, s.v.sq * I.T)
  S <- rbind(S.1, S.2, S.3)
  colnames(S) <- NULL
  
  
  #Generate all of the simulations AT ONCE
  #Each row is an individual: a variate from the distribution of the vector
  #(x.i1, ..., x.iT, eta.i, v.i1, ... v.iT)
  sims <- mvrnorm(n = N.sims * N.i, mu =rep(0, ncol(S)), Sigma = S)
  
  
  #Extract the components corresponding to x, eta, and u
  x <- sims[,1:N.t]
  eta <- sims[,(N.t + 1)]
  v <- sims[,-(1:(N.t + 1))]
  
  #Clean up
  rm(sims, G, I.T, S, S.1, S.2, S.3, one.T, zero.T)
  
  
  
  #Initialize matrix, each of whose rows corresponds to an initial time period and each of whose rows corresponds to an individual
  y <- matrix(NA, nrow = N.i * N.sims, ncol = N.t)
  
  #Set y.0 to zero, the mean of its stationary distribution
  y.0 <- 0
  
  #Generate the first value of y using y.0
  y[,1] <- gamma * y.0 + theta * x[,1] + eta + v[,1]
  
  
  #Generate the remaining values of y
  for(j in 2:N.t){
    
    y[,j] <- gamma * y[,j-1] + theta * x[,j] + eta + v[,j]
    
  }#End for(i in 2:Time)
  
  #Clean up
  rm(eta, v)
  
  
  #Model matrices for model without a lag:
  #Construct the differenced LHS y vector for the model without a lag:
  #----------------------#
  #   y[i,2] - y[i,1]
  #   y[i,3] - y[i,2]
  #      .        .
  #      .        .
  #      .        .
  #   y[i,T] - y[i,T-1]
  #----------------------#
  y.tilde <- c(t(y[, -1])) - c(t(y[, -N.t]))

  
  #Construct the RHS variables for the model without a lag:
  #----------------------#
  #   x[i,2] - x[i,1]
  #   x[i,3] - x[i,2]
  #      .        .
  #      .        .
  #      .        .
  #   x[i,T] - x[i,T-1]
  #----------------------#
  X.tilde <- c(t(x[, -1])) - c(t(x[, -N.t]))

  
  #Construct the differenced LHS y vector for the model with a lag:
  #----------------------#
  #   y[i,3] - y[i,2]
  #   y[i,4] - y[i,3]
  #      .        .
  #      .        .
  #      .        .
  #   y[i,T] - y[i,T-1]
  #----------------------#
  y.tilde.L <- c(t(y[, -c(1, 2)])) - c(t(y[, -c(1, N.t)]))

  
  #Construct the RHS variables for the model with a lag:
  #---------------------------------------------------#
  #           X1                     X2
  #---------------------------------------------------#
  #   y[i,2]  -  y[i,1]        x[i,3] - x[i,2]
  #   y[i,3]  -  y[i,2]        x[i,4] - x[i,3]
  #      .         .              .        .
  #      .         .              .        .
  #      .         .              .        .
  #   y[i,T-1] - y[i,T-2]      x[i,T] - x[i,T-1]
  #---------------------------------------------------#
  X1.L <- c(t(y[, -c(1, N.t)])) - c(t(y[,-c(N.t - 1, N.t)]))
  X2.L <- c(t(x[,-c(1,2)])) - c(t(x[,-c(1, N.t)]))
  X.tilde.L <- cbind(X1.L, X2.L)
  rm(X1.L, X2.L)

  
  
  #Construct the Instrument Blocks for the model without a lag
  #---------------------------------------------------#
  #     Z.x.minus.plus       |         Z.x.plus
  #---------------------------------------------------#
  #   x[i,1]          0      |   x[i,2]        0
  #         .                |         .
  #          .               |          .
  #           .              |           .
  #   0        x[i,T-1]      |   0        x[i,T]
  #---------------------------------------------------#
  rows <- seq_len((N.t - 1) * N.i * N.sims)
  cols <- rep(1:(N.t - 1), times = N.i * N.sims)
  Z.x.minus.plus <- sparseMatrix(i = rows, j = cols, x = c(t(x[,-N.t])))
  Z.x.plus <- sparseMatrix(i = rows, j = cols, x = c(t(x[,-1])))

  
  
  #Construct the Instrument Blocks for the model with a lag
  #----------------------------------------------------#
  #      Z.y        |    Z.x.minus     |    Z.x
  #----------------------------------------------------#
  # y[i,1]       0  |  x[i,2]       0  |  x[i,3]     0
  #      .          |       .          |       .
  #       .         |        .         |        .
  #        .        |         .        |         .
  # 0     y[i,T-2]  |  0     x[i,T-1]  |  0     x[i,T]
  #----------------------------------------------------#
  rows <- seq_len((N.t - 2) * N.i * N.sims)
  cols <- rep(1:(N.t - 2), times = N.i * N.sims)
  Z.y <- sparseMatrix(i = rows, j = cols, x = c(t(y[,-c(N.t, N.t - 1)])))
  Z.x.minus <- sparseMatrix(i = rows, j = cols, x = c(t(x[,-c(1, N.t)])))
  Z.x <- sparseMatrix(i = rows, j = cols, x = c(t(x[,-c(1, 2)])))
  
  
  #------------------------------------------
  
  #Coerce to ordinary matrices
  Z.y <- as.matrix(Z.y)
  Z.x.minus <- as.matrix(Z.x.minus)
  Z.x <- as.matrix(Z.x)
  Z.x.minus.plus <- as.matrix(Z.x.minus.plus)
  Z.x.plus <- as.matrix(Z.x.plus)
  
  Z.LS <- cbind(Z.y, Z.x.minus, Z.x)
  Z.LW <- cbind(Z.y, Z.x.minus)
  Z.S <- cbind(Z.x.minus.plus, Z.x.plus)
  Z.W <- Z.x.minus.plus
  
  #Clean up
  rm(rows, cols, x, y, Z.x, Z.x.minus, Z.y, Z.x.plus, Z.x.minus.plus)
  
  
  #Now we'll break apart the instrument and model matrices for each replication
  #What is the size of each block? (A block is a replication)
  block.size.L <- length(y.tilde.L)/N.sims
  block.size <- length(y.tilde)/N.sims
  
  seq.block <- seq_len(block.size)
  seq.block.L <- seq_len(block.size.L)
  
  #Initialize dataframe to store estimates from each replication
  theta.hat <- matrix(NA, nrow = N.sims, ncol = 4)
  theta.hat <- data.frame(theta.hat)
  names(theta.hat) <- c('LW', 'LS', 'W', 'S')
  
  #Initialize dataframe to store GFIC and J-test from each replication
  GFIC <- J.test <- theta.hat
  
  
  #Loop through simulation replications
  for(k in 1:N.sims)
  {
    
    #Extract the block corresponding to the current replication for the unlagged model
    block.k <- (k - 1) * block.size + seq.block
    X.tilde.k <- X.tilde[block.k] #This is a vector, not a matrix!
    y.tilde.k <- y.tilde[block.k] #Also a vector, not a matrix!
    Z.W.k <- Z.W[block.k,]
    Z.S.k <- Z.S[block.k,]
    
    #Extract the block corresponding to the current replication for the lagged model
    block.L.k <- (k - 1) * block.size.L + seq.block.L
    X.tilde.L.k <- X.tilde.L[block.L.k,]
    y.tilde.L.k <- y.tilde.L[block.L.k] #A vector
    Z.LW.k <- Z.LW[block.L.k,]
    Z.LS.k <- Z.LS[block.L.k,]
    
    #Fit 2SLS with centered covariance matrices for everything except LW
    reg.LW <- fast2SLS(y.tilde.L.k, X.tilde.L.k, Z.LW.k, center = FALSE, n = N.i)
    reg.LS <- fast2SLS(y.tilde.L.k, X.tilde.L.k, Z.LS.k, center = TRUE, n = N.i)
    reg.W <- fast2SLS(y.tilde.k, as.matrix(X.tilde.k), as.matrix(Z.W.k), center = TRUE, n = N.i)
    reg.S <- fast2SLS(y.tilde.k, as.matrix(X.tilde.k), Z.S.k, center = TRUE, n = N.i)
    
    #Store the 2SLS estimates for each specification
    theta.LW <- reg.LW$b[2]
    theta.LS <- reg.LS$b[2]
    theta.W <- reg.W$b[1]
    theta.S <- reg.S$b[1]
    theta.hat[k,] <- cbind(theta.LW, theta.LS, theta.W, theta.S)
    
    # Store the J-test statistics for each specification, but use a centered version 
    # for LW in this instance (These are for the Andrews & Lu, 2001, procedure and 
    # they specify that the same method for estimating the variance matrix should 
    # be used for each specification.)
    J.LW <- fast2SLS(y.tilde.L.k, X.tilde.L.k, Z.LW.k, center = TRUE, n = N.i)$Jtest
    J.LS <- reg.LS$Jtest
    J.W <- reg.W$Jtest
    J.S <- reg.S$Jtest
    J.test[k,] <- cbind(J.LW, J.LS, J.W, J.S)
    
    
    #Estimates of bias parameters (tau, delta) and their covariance matrix
    delta <- sqrt(N.i) * reg.LW$b[1]
    Z.x.k <- Z.LS.k[,(2 * (N.t - 2) + 1):(3 * (N.t - 2))]
    tau.vec <- t(Z.x.k) %*% (y.tilde.L.k - X.tilde.L.k %*% reg.LW$b)/sqrt(N.i)
    tau <- mean(tau.vec)
    
    #-------------------------------------------------------------
    # Now we estimate the covariance matrix of (delta, tau). 
    #-------------------------------------------------------------
    
    #-------------------------------------------------------------
    # To begin we'll collect the quantities needed for the block
    # corresponding to tau.
    #-------------------------------------------------------------
    
    #-------------------------------------------------------------
    # We first need an estimate of the matrix I call Psi in my
    # derivations. Psi is formed from K.LW, which we've already
    # estimated above, and two other quantities:
    #
    #     xi.1 = E( x[i,t] * (y[i,t-1] - y[i,t-2]) )
    #     xi.2 = E( x[i,t] * (x[i,t] - x[i,t-1]) )
    #
    # Where the expectations are understood to be calculated in
    # the limit, i.e. with the mis-specification equal to zero.
    # We estimate these using their sample analogues, averaging 
    # over individuals and time by stationarity. For xi.1 we
    # can only use the time periods 3 through T whereas we can
    # use the periods 2 through T.
    #
    # An alternative way to proceed, without stationarity. In this
    # case we would calculate:
    #
    #     t(Z.x.k) %*% X.tilde.L.k/N.i 
    #
    # and us this quantity rather than filling in xi.1 and xi.2 
    # repeatedly, leading to the following estimator for Psi:
    #
    #       Psi <- -t(Z.x.k) %*% (X.tilde.L.k/N.i) %*% reg.LW$K
    #
    # Assuming that stationarity holds, however, this estimator is
    # less efficient.
    #-------------------------------------------------------------
    xi.1 <- mean(rowSums(Z.x.k) * X.tilde.L.k[,1])
    Z.x.plus.k <- Z.S.k[,((N.t - 1) + 1):(2 * (N.t - 1))]
    xi.2 <- mean(rowSums(Z.x.plus.k) * X.tilde.k)
    xi <- matrix(c(xi.1, xi.2), nrow = 1)
    i.Tminus2 <- matrix(1, nrow = (N.t - 2))
    Psi <- (-xi %x% i.Tminus2) %*% reg.LW$K #%x% is kronecker
    B <- (t(i.Tminus2)/(N.t - 2)) %*% cbind(Psi, diag(N.t - 2))
    
    #-------------------------------------------------------------
    # The quantitites needed for the block corresponding to delta
    # are easy: the first row of K.LW and some zeros.
    #
    #     A = c(K.LW[1,], zeros)
    #-------------------------------------------------------------
    A <- c(reg.LW$K[1,], rep(0, N.t - 2))
    
    #-------------------------------------------------------------
    # Finally we compute the variance matrix of our estimated bias
    # parameters as follows. The ordering is as follows:
    #
    #   [ delta^2         delta * tau ]
    #   [ tau * delta     tau^2       ]
    # This is related to expression (60) in the paper
    #-------------------------------------------------------------
    V.bias <- rbind(A, B) %*% reg.LS$Omega %*% t(rbind(A, B))
    
    #-------------------------------------------------------------
    # Using V.bias we construct the following asymptotically
    # unbiased estimators of the *squared* and *interacted* bias
    # parameters. (These are the quantities that appear in AMSE.)
    #-------------------------------------------------------------
    delta.squared <- delta^2 - V.bias[1,1]
    tau.squared <- tau^2 - V.bias[2,2]
    tau.delta <- tau * delta - V.bias[2,1]
    
    #-------------------------------------------------------------
    # Finally we're ready to calculate the GFIC, i.e. the AMSE 
    # estimate, for each specification.
    #-------------------------------------------------------------
    
    #-------------------------------------------------------------
    # GFIC for specification LW -- correct model, correct 
    # exogeneity assumption
    #-------------------------------------------------------------
    # By assumption the this specification is correct, hence there 
    # is no asymptotic bias. Thus, GFIC is simply an asymptotic
    # variance estimate. Again using the assumption of correct
    # specification, we use the uncentered, panel-robust variance
    # estimator. Since the variance matrix is arranged as follows:
    #
    #   [gamma^2         gamma * theta ]
    #   [theta * gamma   theta^2       ]
    #
    # We need the bottom right element.
    #-------------------------------------------------------------
    GFIC.LW <- reg.LW$V[2,2]
    
    #-------------------------------------------------------------
    # GFIC for specification LS -- correct model, incorrect 
    # exogeneity assumption
    #-------------------------------------------------------------
    # The estimtor of theta in this specification inherits an 
    # asymptotic bias from tau but not from delta. 
    #-------------------------------------------------------------
    tau.mat <- matrix(0, nrow = 3, ncol = 3)
    tau.mat[3,3] <- tau.squared
    inner <- tau.mat %x% (i.Tminus2 %*% t(i.Tminus2))
    GFIC.LS <- (reg.LS$K[2,] %*% inner) %*% t(reg.LS$K)[,2] + reg.LS$V[2,2]
    
    #-------------------------------------------------------------
    # GFIC for specification S -- incorrect model, incorrect 
    # exogeneity assumption
    #-------------------------------------------------------------
    # The estimtor of theta in this specification inherits an 
    # asymptotic bias from both delta and tau. The asymptotic bias
    # also involves two the following two quantities:
    #
    #     xi.3 = E( x[i,t] * (y[i,t] - y[i,t-1]) )
    #     xi.1 = E( x[i,t] * (y[i,t-1] - y[i,t-2]) )
    #
    # The second of these is simply xi.1 from above, but we need to
    # calculate the second, which we'll call xi.3. Again, the idea
    # is to use the assumption of stationarity so that we can
    # average over individuals and time to get a sample analogue.
    # These quantities emerge because the expression for the
    # scaled and centered estimator of theta under this particular
    # specification involves:
    #
    #   plim (Zw' %*% delta.y.lag.plus/n)
    #
    # Since we don't observe the zeroth time period, we can't
    # use the above directly, so we really do need stationarity.
    #-------------------------------------------------------------
    xi.3 <- mean(y.tilde.k * X.tilde.k)
    bias.mat <- matrix(0, nrow = 2, ncol = 2)
    bias.mat[1,1] <- delta.squared * xi.3^2
    bias.mat[2,2] <- delta.squared * xi.1^2 + 2 * tau.delta * xi.1 + tau.squared
    bias.mat[1,2] <- bias.mat[2,1] <- delta.squared * xi.1 * xi.3 + tau.delta * xi.3  
    i.Tminus1 <- matrix(1, nrow = (N.t - 1))
    inner <- bias.mat %x% (i.Tminus1 %*% t(i.Tminus1))
    GFIC.S <- reg.S$K %*% inner %*% t(reg.S$K) + reg.S$V #1x1 var matrix
    
    #-------------------------------------------------------------
    # GFIC for specification W -- incorrect model, exogeneity
    # assumption
    #-------------------------------------------------------------
    # The estimtor of theta in this specification inherits an 
    # asymptotic bias from both delta and tau. It also involves
    # the quantity xi.3 from above.
    #-------------------------------------------------------------
    inner <- xi.3^2 * delta.squared * i.Tminus1 %*% t(i.Tminus1)
    GFIC.W <- reg.W$K %*% inner %*% t(reg.W$K) + reg.W$V #1x1 var matrix
    
    #Store all of the GFIC values
    GFIC[k,] <- cbind(GFIC.LW, GFIC.LS, GFIC.W, GFIC.S)
  
  }#END for k
  
  
  
  #-------------------------------------------------------------
  # Selection by GFIC
  #-------------------------------------------------------------
  which.GFIC <- apply(GFIC, 1, which.min)
  theta.GFIC <- theta.hat[cbind(1:N.sims, which.GFIC)] 
  #The preceding command uses the fact that `[' can accept a matrix argument to 
  #extract a different column in each row of a dataframe.
  
  
  #-------------------------------------------------------------
  # Selection by Downward J-tests
  #
  # The idea is to pick a significance level and sequentially
  # test each specification (except LW) in order from most
  # to least restrictive: S, W, LS. A specification is
  # accepted if the test does not reject. If all three tests
  # reject, then we use specification LW.
  #
  # To carry out these tests, we first need the corresponding
  # critical values. The degrees of freedom for the chi-squared
  # distribution in this case equal the number of
  # overidentifying restrictions. Recall that:
  #   
  #   Spec   #Par   #Instr/t    N.t   #MCs      #OIR
  #   ----   ----   ---------   ---   ------    --------
  #    LW      2        2       T-2   2(T-2)    2(T-2)-2 = 2T-6
  #    LS      2        3       T-2   3(T-2)    3(T-2)-2 = 3T-8
  #    W       1        1       T-1   T-1       (T-1)-1  =  T-2
  #    S       1        2       T-1   2(T-1)    2(T-1)-1 = 2T-3
  #
  # Now, we want to check for rejection sequentially: S, W, LS
  # but this operation can in fact be vectorized. The idea is 
  # to create a condition that looks at whether each test 
  # rejects (TRUE) or fails to reject (FALSE) and returns a 
  # number from 1-4 corresponding to the column of theta.hat
  # that the sequence of tests indicates we should use as our
  # post-selection estimator. That is:
  #     
  #     1 = use LW
  #     2 = use LS
  #     3 = use W
  #     4 = use S
  #
  # If we let LS, W, and S denote, for the moment, indicators
  # for *rejection* by the corresponding J-test, what we need is
  # the following:
  #
  #     if(S == FALSE){return(4)}
  #     if((S == TRUE) && (W == FALSE)){return(3)}
  #     if((S == TRUE) && (W == TRUE) && (S = FALSE)){return(2)}
  #     else{return(1)}
  #
  # Using the equivalences TRUE = 1 and FALSE = 0, we can write
  # the above set of conditions succinctly as:
  #
  #     4 - S - S * W - S * W * LS
  #
  # Which is equal to:
  #
  #     4 - S * (1 + W * (1 + LS))
  #-------------------------------------------------------------
  df <- c(3 * N.t - 8, N.t - 2, 2 * N.t - 3)
  names(df) <- c("LS", "W", "S")
  c.10 <-qchisq(0.9, df)
  names(c.10) <- c("LS", "W", "S")
  c.5 <-qchisq(0.95, df)
  names(c.5) <- c("LS", "W", "S")
  reject.10 <- J.test[,-1] > matrix(c.10, byrow = TRUE, nrow = N.sims, ncol = 3)
  reject.5 <- J.test[,-1] > matrix(c.5, byrow = TRUE, nrow = N.sims, ncol = 3)
  reject.5 <- as.data.frame(reject.5)
  reject.10 <- as.data.frame(reject.10)
  select.J10 <- 4 - reject.10$S * (1 + reject.10$W * (1 + reject.10$LS)) 
  select.J5 <- 4 - reject.5$S * (1 + reject.5$W * (1 + reject.5$LS)) 
  
  theta.J10 <- theta.hat[cbind(1:N.sims, select.J10)]
  theta.J5 <- theta.hat[cbind(1:N.sims, select.J5)]
  
  #-------------------------------------------------------------
  # Selection by Andrews & Lu (2001) Criteria
  #
  # In the notation of this paper, |b| denotes the number of
  # parameters estimated in a given specification and |c| the
  # number of moment conditions used in estimation. Here I'll 
  # just call these b and c respectively. Thus, we have:
  #
  #   Spec   b = #Par   c = #MCs      c - b = #OIR
  #   ----   --------   ---------     ------------
  #    LW      2        2(T-2)        2(T-2)-2 = 2T-6
  #    LS      2        3(T-2)        3(T-2)-2 = 3T-8
  #    W       1        T-1           (T-1)-1  =  T-2
  #    S       1        2(T-1)        2(T-1)-1 = 2T-3
  #
  # The criteria from the paper are as follows, where J is the 
  # J-test statistic:
  #
  #   BIC-type:   J - (|c| - |b|) * log(n)
  #   AIC-type:   J - 2 * (|c| - |b|) 
  #   HQ-type:    J - Q * (|c| - |b|) * log(log(n))
  #
  # In the Hannan-Quinn-type criterion, Q should be > 2. I'll 
  # use Q = 2.01 as is often done in practice. The sample size
  # in this case, n, is the dimension that goes to infinity in
  # the limit. Hence, in our case it should be the number of
  # individuals, N.i.
  #-------------------------------------------------------------
  cminusb <- c(2 * N.t - 6, 3 * N.t - 8, N.t - 2, 2 * N.t - 3)
  names(cminusb) <- c("LW", "LS", "W", "S")
  AIC.penalty <- 2 * cminusb
  HQ.penalty <- 2.01 * cminusb * log(log(N.i)) 
  BIC.penalty <- cminusb * log(N.i)
  
  BIC.penalty <- matrix(BIC.penalty, byrow = TRUE, nrow = N.sims, ncol = length(BIC.penalty))
  BIC <- J.test - BIC.penalty
  select.BIC <- apply(BIC, 1, which.min)
  theta.BIC <- theta.hat[cbind(1:N.sims, select.BIC)]
  
  HQ.penalty <- matrix(HQ.penalty, byrow = TRUE, nrow = N.sims, ncol = length(HQ.penalty))
  HQ <- J.test - HQ.penalty
  select.HQ <- apply(HQ, 1, which.min)
  theta.HQ <- theta.hat[cbind(1:N.sims, select.HQ)]
  
  AIC.penalty <- matrix(AIC.penalty, byrow = TRUE, nrow = N.sims, ncol = length(AIC.penalty))
  AIC <- J.test - AIC.penalty
  select.AIC <- apply(AIC, 1, which.min)
  theta.AIC <- theta.hat[cbind(1:N.sims, select.AIC)]
  
  
  #-------------------------------------------------------------
  # Calculate RMSE of *everything at once*
  #
  # The ultimate goal is to compare the RMSE of each estimator
  # and the RMSE of the post-selection estimator arising from:
  # GFIC, Andrews-Lu procedures, and Downward J-test.
  #-------------------------------------------------------------
  everything <- cbind(theta.hat, theta.GFIC, theta.J10, theta.J5, 
                      theta.BIC, theta.HQ, theta.AIC)
  RMSE <- sqrt(colMeans(everything - theta)^2 
                          + apply(everything, 2, var))
  names(RMSE) <- c('LW', 'LS', 'W', 'S', 'GFIC', 'J10', 'J5', 'BIC', 'HQ', 'AIC')
  return(RMSE)
  
}#END RMSE.sim.FAST

#-----------------------------------------------------------------#
# END FUNCTION TO CARRY OUT THE SIMULATION A FIXED PARAMETERS
#-----------------------------------------------------------------#


#-----------------------------------------------------------------#
# FUNCTION TO CARRY OUT THE SIMULATION OVER A GRID
#-----------------------------------------------------------------#
RMSE.grid.FAST <- function(g, r, N.sims = 1000, 
                           N.i = 250, N.t = 3, theta = 0.5, s.x.eta = 0.2, 
                           s.eta.sq = 1, s.v.sq = 1, s.x.sq = 1)
{
  
  g.vector <- rep(g, each = length(r))
  r.vector <- rep(r, times = length(g))
  
  result <- mapply(RMSE.sim.FAST, gamma = g.vector, r.x.v = r.vector, 
                   N.sims = N.sims, N.i = N.i, N.t = N.t, theta = theta, 
                   s.x.eta = s.x.eta, s.eta.sq = s.eta.sq, s.v.sq = s.v.sq, 
                   s.x.sq = s.x.sq, SIMPLIFY = 'matrix')
  
  parameters <- cbind(g.vector, r.vector)
  colnames(parameters) <- c('gamma', 'r.x.v')
  cbind(parameters, t(result))
  
  
}#END RMSE.grid.FAST
#-----------------------------------------------------------------#
# END FUNCTION TO CARRY OUT THE SIMULATION OVER A GRID
#-----------------------------------------------------------------#






==> simulations/DynamicPanel/make_figures.R <==
setwd("./results")

T4_N250 <- read.csv("rmse_T4_N250.csv", stringsAsFactors = FALSE) 
T4_N250 <- data.frame(T4_N250, nt = rep(4, nrow(T4_N250)), 
                      ni = rep(250, nrow(T4_N250)))

T5_N250 <- read.csv("rmse_T5_N250.csv", stringsAsFactors = FALSE) 
T5_N250 <- data.frame(T5_N250, nt = rep(5, nrow(T5_N250)), 
                      ni = rep(250, nrow(T5_N250)))

T4_N500 <- read.csv("rmse_T4_N500.csv", stringsAsFactors = FALSE) 
T4_N500 <- data.frame(T4_N500, nt = rep(4, nrow(T4_N500)), 
                      ni = rep(500, nrow(T4_N500)))

T5_N500 <- read.csv("rmse_T5_N500.csv", stringsAsFactors = FALSE) 
T5_N500 <- data.frame(T5_N500, nt = rep(5, nrow(T5_N500)), 
                      ni = rep(500, nrow(T5_N500)))

results <- rbind(T4_N250, T5_N250, T4_N500, T5_N500)

# Change names of LW and W to match paper
names(results)[which(names(results) == 'LW')] <- 'LP'
names(results)[which(names(results) == 'W')] <- 'P'

rm(T4_N250, T4_N500, T5_N250, T5_N500)

#Save the numeric versions for reordering the factors
orderN <- results$ni
orderT <- results$nt

results$ni <- as.factor(paste('N = ', results$ni, sep = ''))
results$nt <- as.factor(paste('T = ', results$nt, sep = ''))

#Set factor levels manually so that ggplot2 puts the facets in correct order
results$ni <- reorder(results$ni, orderN)
results$nt <- reorder(results$nt, orderT)

rmse <- results[, c('LP', 'LS', 'P', 'S')]
optimal <- as.factor(names(rmse)[apply(rmse, 1, which.min)])
min_rmse <- apply(rmse, 1, min)


# Compare second best estimator to best at given point in parameter space
diff2minus1 <- function(x) { 
  x <- sort(x) 
  x[2] - x[1]
}

ratio2to1 <- function(x) { 
  x <- sort(x)  
  100 * (x[2] - x[1]) / x[2] 
}

rmse_diff <- apply(rmse, 1, diff2minus1)
rmse_percent <- apply(rmse, 1, ratio2to1)

#Comparisons to correct specification
rmse_diff_vs_LP <- apply(rmse - rmse$LP, 1, min)
rmse_percent_vs_LP <- apply((rmse - rmse$LP)/rmse$LP, 1, min)

results <- data.frame(results, optimal, min_rmse, rmse_diff, rmse_percent, 
                      rmse_diff_vs_LP, rmse_percent_vs_LP)

library(ggplot2)


#Compare RMSE of best specification against LP
v <- ggplot(results, aes(r.x.v, gamma))

#testy <- colorRampPalette(c("white", "green1", "green2", "green4"))(4)
#testy <- cm.colors(4)  
library(RColorBrewer)
testy <- brewer.pal(9,"YlGnBu")

#How much better is best specification than LP?
v + geom_raster(aes(fill = round(rmse_percent_vs_LP * -100))) + facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = testy, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
#+ opts(panel.background = theme_blank(), panel_border = theme_blank(), strip.background = theme_blank()) 
                
#Color-blind palette
cbPalette <- c("#E69F00", "#009E73", "#999999", "#56B4E9")

#Which estimator is optimal in each region of the parameter space?
pdf(file = 'Dpanel_oracle.pdf', width = 6, height = 5)
v + geom_tile(aes(fill = optimal, alpha = rmse_percent)) + 
  facet_grid(ni ~ nt) + ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(),panel.grid.minor=element_blank()) + 
  labs(fill = '') + scale_fill_manual(values = cbPalette) + 
  scale_alpha_continuous(range = c(0.2, 1), guide = 'none', trans = 'sqrt') 
dev.off()
#+ opts(panel.background = element_blank(), panel_border = element_blank(), strip.background = element_blank()) 

# Compare GFIC to: Oracle, Conservative, Aggressive, competing criteria...
results$oracle <- apply(rmse, 1, min)

# Calculate the appropriate comparison (relative to oracle?), plot color "diverging"
# color scale that has white for zero, blue for GFIC better and red for alternative better
diverge <- brewer.pal(9, "RdBu")

# Relative RMSE of GFIC to the true DGP (LP)
pdf(file = 'Dpanel_GFIC_RMSE_rel_LP.pdf', width = 6, height = 5)
v + geom_raster(aes(fill = with(results, 100 * (GFIC - LP) / LP ))) + 
  facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = diverge, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
dev.off()

# Relative RMSE of GFIC to the oracle
pdf(file = 'Dpanel_GFIC_RMSE_rel_oracle.pdf', width = 6, height = 5)
v + geom_raster(aes(fill = with(results, 100 * (GFIC - oracle) / oracle))) + 
  facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = testy, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
dev.off()

# Relative RMSE of GFIC to GMM-BIC
pdf(file = 'Dpanel_GFIC_RMSE_rel_BIC.pdf', width = 6, height = 5)
v + geom_raster(aes(fill = with(results, 100 * (GFIC - BIC) / BIC))) + 
  facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = diverge, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
dev.off()


# Relative RMSE of GFIC to GMM-HQ
pdf(file = 'Dpanel_GFIC_RMSE_rel_HQ.pdf', width = 6, height = 5)
v + geom_raster(aes(fill = with(results, 100 * (GFIC - HQ) / HQ))) + 
  facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = diverge, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
dev.off()

# Relative RMSE of GFIC to GMM-AIC
pdf(file = 'Dpanel_GFIC_RMSE_rel_AIC.pdf', width = 6, height = 5)
v + geom_raster(aes(fill = with(results, 100 * (GFIC - AIC) / AIC))) + 
  facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = diverge, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
dev.off()

# Relative RMSE of GFIC to J10
pdf(file = 'Dpanel_GFIC_RMSE_rel_J10.pdf', width = 6, height = 5)
v + geom_raster(aes(fill = with(results, 100 * (GFIC - J10) / J10))) + 
  facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = diverge, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
dev.off()

# Relative RMSE of GFIC to J5
pdf(file = 'Dpanel_GFIC_RMSE_rel_J5.pdf', width = 6, height = 5)
v + geom_raster(aes(fill = with(results, 100 * (GFIC - J5) / J5))) + 
  facet_grid(ni ~ nt) +  
  scale_fill_gradientn(colours = diverge, guide = "colorbar") + 
  ylab(expression(gamma)) + xlab(expression(rho[x*v])) + 
  theme(panel.grid.major=element_blank(), panel.grid.minor=element_blank()) + 
  labs(fill = '') 
dev.off()

# Clean up
rm(list = ls())

==> simulations/DynamicPanel/make_tables.R <==
# Tables of RMSE results for Dynamic Panel Simulation
setwd("./results")

T4_N250 <- read.csv("rmse_T4_N250.csv", stringsAsFactors = FALSE) 
T4_N250 <- data.frame(T4_N250, nt = rep(4, nrow(T4_N250)), 
                      ni = rep(250, nrow(T4_N250)))

T5_N250 <- read.csv("rmse_T5_N250.csv", stringsAsFactors = FALSE) 
T5_N250 <- data.frame(T5_N250, nt = rep(5, nrow(T5_N250)), 
                      ni = rep(250, nrow(T5_N250)))

T4_N500 <- read.csv("rmse_T4_N500.csv", stringsAsFactors = FALSE) 
T4_N500 <- data.frame(T4_N500, nt = rep(4, nrow(T4_N500)), 
                      ni = rep(500, nrow(T4_N500)))

T5_N500 <- read.csv("rmse_T5_N500.csv", stringsAsFactors = FALSE) 
T5_N500 <- data.frame(T5_N500, nt = rep(5, nrow(T5_N500)), 
                      ni = rep(500, nrow(T5_N500)))

results <- rbind(T4_N250, T5_N250, T4_N500, T5_N500)
names(results)[1:2] <- c('g', 'r')
results$oracle <- apply(results[, c('LW', 'LS', 'W', 'S')], 1, min)

rm(T4_N250, T4_N500, T5_N250, T5_N500)

# Coarsen the simulation grid over g and r
g_coarse <- c(0, 0.05, 0.1, 0.15)
r_coarse <- c(0, 0.05, 0.1, 0.15)
coarse <- subset(results, (g %in% g_coarse) & (r %in% r_coarse))

# Use xtabs and ftable to make "flat" tables of RMSE in THOUSANDTHS
# i.e. 1000 * RMSE
make_R_table <- function(col) {
  tab <- xtabs(1000 * round(col, 3) ~ g + r + ni + nt, coarse)
  names(dimnames(tab)) <- c('$\\gamma$', '$\\rho_{xv}$', '$N$', '$T$')
  tab <- ftable(tab, row.vars = c('$T$', '$N$', '$\\gamma$'), 
                col.vars = c('$\\rho_{xv}$'))
  tab <- format(tab, justify = 'none', trim = FALSE)
  tab <- apply(tab, 1:2, gsub, pattern = '\"', replacement = '')
  tab <- apply(tab, 1:2, gsub, pattern = ' ', replacement = '')
  return(tab)
}

#--------------------- Make ftables of results for each estimator

LP <- make_R_table(coarse$LW) # Notice the new name for these moment conditions
LS <- make_R_table(coarse$LS)
P <- make_R_table(coarse$W) # Notice the new name for these moment conditions
S <- make_R_table(coarse$S)
oracle <- make_R_table(coarse$oracle)
GFIC <- make_R_table(coarse$GFIC)
J10 <- make_R_table(coarse$J10)
J5 <- make_R_table(coarse$J5)
AIC <- make_R_table(coarse$AIC)
BIC <- make_R_table(coarse$BIC)
HQ <- make_R_table(coarse$HQ)

# -------------------- Convenience functions for converting to TeX
make_tex_row <- function(char_vec) {
  out <- paste0(char_vec, collapse = ' & ')
  out <- paste(out, '\\\\')
  return(out)
}

make_tex_tabular <- function(char_mat) {
  rows_vec <- apply(char_mat, 1, make_tex_row)
  paste0(rows_vec, collapse = '\n')
}

make_table_header <- function(names_vec) {
  first_part <- paste0('\\begin{tabular}{', 
                       paste0(rep('cccc', length(names_vec) + 1), collapse = '|'),  
                       '} \n \\hline \\hline \n')
  second_part <- paste0('\\multicolumn{4}{c}{', c('', names_vec), '}',
                        collapse = '&')
  third_part <-  '\\\\ \n \\hline'
  return(paste0(first_part, second_part, third_part))
}

make_tex_table <- function(header_names, body_mat){
  table_header <- make_table_header(header_names)
  table_body <- make_tex_tabular(body_mat)
  paste0(c(table_header, table_body, '\\hline', 
           '\\end{tabular}'), collapse = '\n')
}

#---------------------------- Assemble ftables into three nice LaTeX tables
table1 <- make_tex_table(c('GFIC', 'LP', 'LS', 'P', 'S'),
                         cbind(GFIC, LP[,-c(1:4)], LS[,-c(1:4)], P[,-c(1:4)],
                               S[,-c(1:4)]))

table2 <- make_tex_table(c('J-test 5\\%', 'J-test 10\\%', 'GMM-BIC', 'GMM-AIC',
                           'GMM-HQ'),
                         cbind(J5, J10[,-c(1:4)], BIC[,-c(1:4)], 
                               AIC[,-c(1:4)], HQ[,-c(1:4)]))

#-------------------------- Clean up
cat(table1, file = 'Dpanel_RMSE_GFIC_vs_fixed_spec.tex')
cat(table2, file = 'Dpanel_RMSE_GFIC_vs_alternatives_main.tex')
rm(list = ls())

==> simulations/REvsFE/RUN_ME.R <==
# This script runs the Random versus Fixed Effects simulation from the 
# described in the online appendix to the paper. Before running this script,
# create a subdirectory within the directory where it is stored called 'results'

library(Rcpp)
library(RcppArmadillo)
library(parallel)
library(tikzDevice)

# Compile C++ functions for simulation
sourceCpp("functions.cpp")

set.seed(1928)

#Set the number of cores for mclapply.
#If you're using Windows you can't
#make use of this function, so set 
#nCores to 1 and mclapply will revert 
#to mapply. If you're running Linux or Mac
#you can use mclapply. If you have k 
#cores, set nCores to k + 1 for best 
#performance.
nCores <- 4

#Calculate RMSE results for the simulation
#and store them in ./results/rmse_results.Rdata
source("calculate_RMSE.R")

#Open ./results/rmse_results.Rdata
#plot the results 
#and export in tikz format to ./results/
source("make_plots.R")


==> simulations/REvsFE/calculate_RMSE.R <==
n.reps <- 10000
rho.fine <- seq(0.4, 0.9, 0.01)
va.fine <- seq(0.0, 0.7, 0.1)
rho.coarse <- c(0.4, 0.6, 0.9)
va.coarse <- c(0.1, 0.4, 0.7)
n.grid<- c(100, 200, 500)

params.va.coarse <- expand.grid(n = n.grid,
                                v = va.coarse, 
                                r = rho.fine)
params.rho.coarse <- expand.grid(n = n.grid, 
                                 v = va.fine, 
                                 r = rho.coarse)

results.rho.coarse <- mcmapply(mse_compare_cpp,
                               b = 0.5,
                               rho = params.rho.coarse$r,
                               gamma = params.rho.coarse$v,
                               N = params.rho.coarse$n,
                               T = 2,
                               n_reps = n.reps,
                               mc.cores = nCores)

results.rho.coarse <- cbind(params.rho.coarse, 
                            t(results.rho.coarse))

results.va.coarse <- mcmapply(mse_compare_cpp, 
                              b = 0.5,
                              rho = params.va.coarse$r,
                              gamma = params.va.coarse$v,
                              N = params.va.coarse$n,
                              T = 2,
                              n_reps = n.reps,
                              mc.cores = nCores)

results.va.coarse <- cbind(params.va.coarse, 
                           t(results.va.coarse))

#Output results as R object
results <- list(coarse.rho = results.rho.coarse,
                coarse.va = results.va.coarse)
save(results, file = "./results/rmse_results.Rdata")
#Clean up
rm(n.reps, n.grid)
rm(va.fine, va.coarse)
rm(rho.fine, rho.coarse)
rm(params.va.coarse, params.rho.coarse)
rm(results.rho.coarse, results.va.coarse)
rm(results)

==> simulations/REvsFE/functions.cpp <==
/*-------------------------------------------------------
  # Filename:        functionsREFE.cpp  
  # Author:          Minsu Chang
  # First Version:   2015-08-25
  # Last Updated:    2017-09-20
  #--------------------------------------------------------
# C++ functions for Fixed Effect vs. Random Effect simulation experiment.
#-------------------------------------------------------*/

// [[Rcpp::depends(RcppArmadillo)]]

#include <RcppArmadillo.h>
using namespace Rcpp;
using namespace arma;

mat mvrnorm(int n, vec mu, mat Sigma){
  /*-------------------------------------------------------
    # Generate draws from a multivariate normal distribution
    #--------------------------------------------------------
  #  n        number of samples
  #  mu       mean vector
  #  Sigma    covariance matrix
  #--------------------------------------------------------
  # Details:
  #           This is essentially a stripped-down version
  #           of the mvrnorm function from the MASS library
  #           in R. Through the magic of Rcpp we're 
  #           transforming the *same* standard normal draws
  #           as the R version. However, since Armadillo
  #           follows a different convention from R in its
  #           definition of the eign-decomposition, the 
  #           output of this function will *not* be the
  #           same as that of its R counterpart. Since we
  #           access R's function for generating normal
  #           draws, we can set the seed from R.
  #-------------------------------------------------------*/
  RNGScope scope;
  int p = Sigma.n_cols;
  mat X = reshape(vec(rnorm(p * n)), p, n);
  vec eigval;
  mat eigvec;
  eig_sym(eigval, eigvec, Sigma);
  X = eigvec * diagmat(sqrt(eigval)) * X;
  X.each_col() += mu;
  return(X.t());
}



double sample_quantile(colvec x, double p){
  /*-------------------------------------------------------
    # Calculates a sample quantile
    #--------------------------------------------------------
  #  x        vector of data
  #  p        probability for desired quantile (e.g. 0.25
  #             gives the first quartile, 0.5 the median)
  #--------------------------------------------------------
  # Details:
  #           There are many competing definitions of
  #           sample quantiles (see Hyndman & Fan, 1996).
  #           Here we simply use the R default definition,
  #           which corresponds to Definition 7 in Hyndman
  #           & Fan. See ?quantile in R for more details.
  #-------------------------------------------------------*/
  int n = x.n_elem;
  double m = 1 - p;
  int j = floor(n * p + m);
  double g = n * p + m - j;
  colvec x_sort = sort(x);
  return((1 - g) * x_sort(j - 1) + g * x_sort(j));
}

double MSE_trim(colvec x, double truth, double trim){
  /*-------------------------------------------------------
    # Calculates trimmed mean-squared error.
    #--------------------------------------------------------
  #  x        vector of estimates
  #  truth    true value of the parameter
  #  trim     fraction of estimates to discard (half from
  #             each tail) before calculating MSE
  #-------------------------------------------------------*/
  int k = x.n_elem;
  int tail_drop = ceil(k * trim / 2);
  
  colvec x_trimmed = sort(x);
  x_trimmed = x_trimmed(span(tail_drop, k - tail_drop - 1));
  
  colvec truth_vec = truth * ones(x_trimmed.n_elem);
  colvec errors = x_trimmed - truth_vec;
  double MSE = dot(errors, errors) / errors.n_elem;
  
  return(MSE);  
}

double MAD(colvec x, double truth){
  /*-------------------------------------------------------
    # Calculates median absolute deviation.
    #--------------------------------------------------------
  #  x        vector of estimates
  #  truth    true value of the parameter
  #-------------------------------------------------------*/
  colvec truth_vec = truth * ones(x.n_rows);
  colvec abs_dev = abs(x - truth_vec);
  return(median(abs_dev)); 
}


double coverage_prob(mat conf_intervals, double truth){
  /*-------------------------------------------------------
    # Calculates the coverage probability of a matrix of
    # confidence intervals.
    #--------------------------------------------------------
  #  conf_intervals   matrix of confidence intervals in 
  #                     which each row is a CI, the 1st
  #                     column is the lower limit, and the
  #                     2nd column is the upper limit 
  #                           
  #  truth            true value of the parameter for which
  #                       the CIs were constructed
  #-------------------------------------------------------*/
  colvec truth_vec = truth * ones(conf_intervals.n_rows);
  colvec cover_lower = conv_to<colvec>
    ::from(conf_intervals.col(0) < truth_vec);
  colvec cover_upper = conv_to<colvec>
    ::from(conf_intervals.col(1) > truth_vec);
  colvec cover = cover_lower % cover_upper;
  return(sum(cover) / cover.n_elem);
}


double median_width(mat conf_intervals){
  /*-------------------------------------------------------
    # Calculates the median width of a matrix of confidence
    # intervals.
    #--------------------------------------------------------
  #  conf_intervals   matrix of confidence intervals in 
  #                     which each row is a CI, the 1st
  #                     column is the lower limit, and the
  #                     2nd column is the upper limit 
  #-------------------------------------------------------*/
  colvec width = conf_intervals.col(1) - conf_intervals.col(0);
  return(median(width));
}

double sumAll(mat NTmatrix){
  /*------------------------------------------------------
    # Calculates the sum of all the elements in NxT matrix
    #-------------------------------------------------------
  # NTmatrix   matrix consisting of N*T elements for panel data
  #------------------------------------------------------*/
  
  int T = NTmatrix.n_cols;
  int N = NTmatrix.n_rows;
  double total=0.0;
  
  for (int ii=0; ii<N; ii++){
    for (int tt=0; tt<T; tt++){
      total = total + NTmatrix(ii,tt);
    }
  }
  return(total);
}

class dgp_Panel {
  /*--------------------------------------------------
    # Class for simulating from dgp for panel data
    #-------------------------------------------------*/
    public:
    mat x;  //sims for observed regressor
  mat y;  //sims for outcome
  //Class constructor
  dgp_Panel(double, double, double, int, int);
};

dgp_Panel::dgp_Panel(double b, double rho, double gamma, 
                     int N, int T){
  /*--------------------------------------------------
    # Constructor: generates simulations from dgp
    #---------------------------------------------------
  # Arguments:
  #  b            coefficient on x 
  #  rho          persistence of x_{it}
  #  gamma        correlation between x_{it} and \alpha_i (unobserved heterogeneity)
  #  N            sample size for i
  #  T            sample size for t
  #---------------------------------------------------
  # Initializes:
  #     x, y
  #-------------------------------------------------*/
  mat epsilons = reshape(vec(rnorm(N*T)),N,T);
  epsilons = epsilons*2.5;
  
  arma::mat Mu = zeros<mat>(T+1,1);
  arma::mat CovVar = zeros<mat>(T,T);
  
  for (int ii=0; ii<T; ii++){
    for (int jj=0; jj<T; jj++){
    if(ii == jj){
    CovVar(ii,jj) = 1;
  } else {
    CovVar(ii,jj) = rho;
  }
    }
  }

arma::mat Gammas = ones<mat>(T,1);
Gammas = Gammas*gamma;

CovVar.insert_cols(T, Gammas);
arma::mat va = ones<mat>(1,1); 
Gammas.insert_rows(T, va);

CovVar.insert_rows(T, Gammas.t());
mat CSigma = CovVar;
  
mat DataDraws = mvrnorm(N, Mu, CSigma);

vec alphas = DataDraws.col(T);
DataDraws.shed_col(T);
x = DataDraws;

  arma::mat A=zeros<mat>(N,T);
  y=A;
    
  for (int ii=0; ii<N; ii++){
    for (int tt=0; tt<T; tt++){
      y(ii,tt) = b*x(ii,tt)+alphas(ii,0)+epsilons(ii,tt);
    }
  }
}

class fmsc_FE_RE {
  /*--------------------------------------------------
    # Class for FMSC calculations in FE vs RE example
    #-------------------------------------------------*/
    public:
    //class constructor
  fmsc_FE_RE(const mat&, const mat&);
  //member functions
  //    double Tfmsc();       //return FMSC "test statistic"
  double b_fe();       //return FE estimate
  colvec elements_all();
  colvec vec_test();
  mat resid_fe();
  double b_re();      //return RE estimate
  double b_fmsc();      //return FMSC-selected estimate
  double b_AVG();       //return feasible averaging estimate
  
  private:
    double fe_estimate, re_estimate, ols_estimate, v_eps_hat, v_u_hat, v_alpha_hat, var_fe, var_re, cov_fr;
  double tau_hat, v_tau_hat, K_hat, K_tilde, cc, sigma_sq, eta_sq, Tfmsc;
  int T, N;
  colvec xbar, ybar;
  mat fe_resid_sq, re_resid_sq, ols_resid_sq;
};


fmsc_FE_RE::fmsc_FE_RE(const mat& x, const mat& y){
  /*--------------------------------------------------
    # Constructor: calculates all "basic quantities"
    #---------------------------------------------------
  # Arguments:
  #  x          vector of obs. for regressor
  #  y          vector of obs. for outcome
  #---------------------------------------------------
  # Initializes:
  #    n_z, n, xx, g_sq, s_e_sq_ols, s_e_tsls, 
  #    s_x_sq, s_v_sq, tau, tau_var, ols_estimate, 
  #    ols_resid, tsls_estimate, tsls_resid, 
  #    first_stage_coefs, zx, zz_inv, zz
  #-------------------------------------------------*/
  T = y.n_cols;
  N = y.n_rows;
  
  arma::mat A=zeros<mat>(N,T);
  arma::mat B=eye(T,T);
  arma::mat C=ones<mat>(T,1);
  arma::mat D=zeros<mat>(N,1);
  
  mat Pt=C*C.t()/T;
  xbar=D;
  ybar=D;
  
  double term1=0.0;
  double term2=0.0;
  var_fe=0.0;
  var_re=0.0;
  cov_fr=0.0;
  
  for (int ii=0; ii<N; ii++){
    
    rowvec xxrow=x.row(ii);
    rowvec yyrow=y.row(ii);
    xbar(ii,0)=sum(xxrow)/T;
    ybar(ii,0)=sum(yyrow)/T;
    
    colvec xx_vfe=xxrow.t()-Pt*xxrow.t();
    colvec yy_vfe=yyrow.t()-Pt*yyrow.t();
    term1=as_scalar(xx_vfe.t()*xx_vfe)+term1;
    term2=as_scalar(xx_vfe.t()*yy_vfe)+term2;
    
  }
  
  fe_estimate = term2/term1;
  
  fe_resid_sq=A;
  
  for (int ii=0; ii<N; ii++){
    for (int tt=0; tt<T; tt++){
      fe_resid_sq(ii,tt) = pow((y(ii,tt)-ybar(ii,0))-(x(ii,tt)-xbar(ii,0))*fe_estimate,2);
    }
  }
  
  v_eps_hat= sumAll(fe_resid_sq)/(N*(T-1)-1); 
    
  colvec yvec=reshape(y, N*T, 1);
  colvec xvec=reshape(x, N*T, 1);
  
  double xx = dot(xvec, xvec);
  ols_estimate = dot(xvec, yvec) / xx;
  ols_resid_sq = reshape(pow(yvec - xvec * ols_estimate,2), N,T);
  
  v_u_hat = sumAll(ols_resid_sq)/(N*T-1); 
  
  v_alpha_hat = v_u_hat-v_eps_hat; 
  
  mat Omega_inv = 1/v_eps_hat*(B-v_alpha_hat/(T*v_alpha_hat+v_eps_hat)*C*C.t());
  
  
  double lambda = 1-sqrt(v_eps_hat/(T*v_alpha_hat+v_eps_hat));
 
  double term3=0.0;
  double term4=0.0;
  double term5=0.0;
  double term6=0.0;
  double term7=0.0;
  double term8=0.0;
  double term9=0.0;
  
  for (int ii=0; ii<N; ii++){
    
    rowvec xxrow=x.row(ii);
    rowvec yyrow=y.row(ii);
    
    term3=as_scalar(xxrow*Omega_inv*xxrow.t())+term3;
    term4=as_scalar(xxrow*Omega_inv*yyrow.t())+term4;
    term5=as_scalar(xxrow*(B-Pt)*Omega_inv*xxrow.t())+term5;
    term6=as_scalar(xxrow*Omega_inv*(yyrow.t()-xxrow.t()*fe_estimate))+term6;
    
    colvec xx_vre=xxrow.t()-lambda*Pt*xxrow.t();
    colvec yy_vre=yyrow.t()-lambda*Pt*yyrow.t();
    colvec xx_vfe=xxrow.t()-Pt*xxrow.t();
    
    term7=as_scalar(xx_vre.t()*xx_vre)+term7;
    term8=as_scalar(xx_vfe.t()*xx_vfe)+term8;
    term9=as_scalar(xx_vre.t()*yy_vre)+term9;
    
  }
  
  re_estimate = term4/term3;
  
  var_re= v_eps_hat*N/term7;
  var_fe= v_eps_hat*N/term8; 
  cov_fr = (v_eps_hat/term1)*term5*N/term3;
  
  tau_hat = (1/sqrt(N))*(T*v_alpha_hat+v_eps_hat)*term6;
  
  K_hat = term1/N;
  K_tilde = N/term3;
  
  v_tau_hat = pow(T*v_alpha_hat+v_eps_hat,2)*(var_fe/var_re-1)/K_tilde; // positive guaranteed due to var_fe>=var_re
  
  cc = K_tilde/(T*v_alpha_hat+v_eps_hat);
  sigma_sq = v_tau_hat;
  eta_sq = K_tilde;
  Tfmsc = pow(tau_hat,2)/sigma_sq; // FMSC test statistic
  
}



double fmsc_FE_RE::b_fe(){
  //Member function of class fmsc_FE_RE
  //Extracts FE estimate
  return(fe_estimate);
}

double fmsc_FE_RE::b_re(){
  //Member function of class fmsc_FE_RE
  //Extracts RE estimate
  return(re_estimate);
}

double fmsc_FE_RE::b_fmsc(){
  //Member function of class fmsc_FE_RE
  //Calculates estimator selected by FMS
  double out;
  if(Tfmsc < 2){
    out = re_estimate;
  } else {
    out = fe_estimate;
  }
  return(out);
}


double fmsc_FE_RE::b_AVG(){
  //Member function of class fmsc_FE_RE
  //Calculates feasible version of AMSE-optimal averaging estimator
  
  double nume = var_fe - cov_fr;
  double tau_sq = pow(tau_hat,2) - v_tau_hat;
  
  double sq_bias_est;
  //If the squared bias estimate is negative, set it to zero
  //so weight lies in [0,1]
  if(tau_sq >= 0){
    sq_bias_est = tau_sq;
  } else {
    sq_bias_est = 0;
  }
  
  double denom = (sq_bias_est/pow(T*v_alpha_hat+v_eps_hat,2))*pow(var_re,2) + var_re - 2*cov_fr + var_fe;
  
  double omega = nume/denom;  
  double out = omega * re_estimate + (1 - omega) * fe_estimate;
  return(out);
}


colvec fmsc_FE_RE::elements_all(){
   NumericVector vout = NumericVector::create(Tfmsc, K_tilde, K_hat, fe_estimate, re_estimate);
 
  return(vout);
}

mat fmsc_FE_RE::resid_fe(){
  return(fe_resid_sq);
}



// [[Rcpp::export]]
double PanelTry(double b, double rho, double gamma, 
                int N, int T){
  
  dgp_Panel sim_data(b, rho, gamma, N, T);
  fmsc_FE_RE sim_results(sim_data.x, sim_data.y);
  
  double out = sim_results.b_re();
  return(out);    
}

// [[Rcpp::export]]
colvec CI_elements(double b, double rho, double gamma,
                   int N, int T){
  dgp_Panel sim_data(b, rho, gamma, N, T);
  fmsc_FE_RE sim_results(sim_data.x, sim_data.y);
  
  colvec out = sim_results.elements_all();                        
  return(out);
}

// [[Rcpp::export]]
NumericVector mse_compare_cpp(double b, double rho, double gamma, 
                              int N, int T, int n_reps){
  //Function to run n_reps of the simulation study and calculate the MSE
  //of various estimators
  
  colvec fe(n_reps);
  colvec re(n_reps);
  colvec fmsc(n_reps);
  colvec AVG(n_reps);
  
  for(int ii = 0; ii < n_reps; ii++){
    
    dgp_Panel sim_data(b, rho, gamma, N, T);
    fmsc_FE_RE sim_results(sim_data.x, sim_data.y);
    
    fe(ii) = sim_results.b_fe();
    re(ii) = sim_results.b_re();
    fmsc(ii) = sim_results.b_fmsc();
    AVG(ii) = sim_results.b_AVG();
    
  }
  
  double const trim_frac = 0; //Change this if you want trimmed MSE
  
  double MSE_fe = MSE_trim(fe, b, trim_frac);
  double MSE_re = MSE_trim(re, b, trim_frac);
  double MSE_fmsc = MSE_trim(fmsc, b, trim_frac);
  double MSE_star = MSE_trim(AVG, b, trim_frac);
  
  //Create and return vector of results
  NumericVector out = NumericVector::create(MSE_fe, MSE_re, MSE_fmsc, MSE_star);
  out.names() = CharacterVector::create("FE", "RE", "FMSC", "AVG"); 
  return(out);    
}


// [[Rcpp::export]]
mat Panelmat(double b, double rho, double gamma, 
             int N, int T){
  
  dgp_Panel sim_data(b, rho, gamma, N, T);
  fmsc_FE_RE sim_results(sim_data.x, sim_data.y);
  mat outMat = sim_results.resid_fe();
  
  return(outMat);    
}



// [[Rcpp::export]]
mat CI_elements_mat(double b , double rho, double gamma,
                    int N, int T){                        
  int n_reps = 1;
  
  mat Output(4, n_reps, fill::zeros);
  
  for(int ii = 0; ii < n_reps; ii++){
    
    //Simulate data and calculate estimators
    dgp_Panel data(b, rho, gamma, N, T);
    fmsc_FE_RE results(data.x, data.y);
    
    //CIs that do not require draw_CI_sims()
    Output.col(ii) = results.elements_all();
  }
  
  return(Output);
}




==> simulations/REvsFE/make_plots.R <==
load("./Results/mse_results.Rdata")
coarse.va <- results$coarse.va
coarse.rho <- results$coarse.rho
rm(results)

#Set parameters defining plot layout, etc.
nRows <- 3
nCols <- 3
plot.width <- 6
plot.height <- 7
legend.inset <- 0.03
line.types <- 1:10
line.colors <- c("black", "red", "blue", "green", "cyan", "orange")
line.width <- 2
par(mar = c(3,3,2,1), mgp = c(2, 0.7, 0), tck = -0.01) 

#A "panel" is a subset of the simulation results in which
#all but one parameter is fixed. Given a panel and a list
#of columns to plot, this function detects which of the
#parameters p and r is being held constant and sets up the
#plot appropriately. The default relative = TRUE gives RMSE
#relative to the oracle, i.e. the infeasible estimator that
#takes the lower RMSE envelope of OLS and TSLS.
rmse.plot <- function(panel, col.list, relative = FALSE, 
                      legend.pos = "topright"){
  
  results.cols <- setdiff(names(panel), c("n", "v", "r"))
  panel[,results.cols] <- sqrt(panel[,results.cols])
  panel[,setdiff(names(panel), c("n", "v", "r"))]
  y <- panel[,col.list] 
  
  if(relative){
    oracle <- pmin(panel$FE, panel$RE)
    y <- y[,!(col.list %in% c("FE", "RE")), drop = FALSE]
    y <- (y - oracle) / oracle * 100
    y.label <- "RMSE Relative to Oracle (\\%)"
  }else{
    y.label <- "RMSE"
  }
  
  v <- unique(panel$v)
  r <- unique(panel$r)
  
  if(length(v) != 1){
    x <- v
    x.label <- "$\\gamma$"
    fixed.value <- r
    fixed.label <- "\\rho"
  }else{
    x <- r
    x.label <- "$\\rho$"
    fixed.value <- v
    fixed.label <- "\\gamma"
  }
  
  n <- unique(panel$n)
  plot.title <- paste0("$N=", n, ", \\;", 
                       fixed.label, "=", fixed.value, "$")
  
  matplot(x, y, type = 'l', lty = line.types, 
          col = line.colors, lwd = line.width, 
          xlab = x.label, ylab = y.label, 
          main = plot.title)
  legend(legend.pos, bty = "n", names(y), lty = line.types, 
         col = line.colors, lwd = line.width,
         inset = legend.inset)  
}



#Convert simulation results into lists of "panels" for
#passing to rmse.plot
coarse.va.params <- expand.grid(n = unique(coarse.va$n), 
                                v = unique(coarse.va$v))
coarse.va <- mapply(function(x, y) 
  subset(coarse.va, n == x & v == y),
  x = coarse.va.params$n,
  y = coarse.va.params$v, 
  SIMPLIFY = FALSE)

coarse.rho.params <- expand.grid(n = unique(coarse.rho$n), 
                                 r = unique(coarse.rho$r))
coarse.rho <- mapply(function(x, y) 
  subset(coarse.rho, n == x & r == y),
  x = coarse.rho.params$n,
  y = coarse.rho.params$r, 
  SIMPLIFY = FALSE)


#This function takes a list of panels and repeatedly calls
#rmse.plot to construct a grid of plots. We can pass it 
#any additional arguments we like and they will "fall through"
#to rmse.plot
plot.grid <- function(results, nRows, nCols, ...){
  par(mfrow = c(nRows, nCols))
  lapply(results, rmse.plot, ...)
  par(mfrow = c(1,1))
}


#Columns to include in the different plots
baseline <- c("FMSC", "FE", "RE")
#relative.DHW <- c("FMSC", "DHW90", "DHW95")
relative.all <- c("FMSC", "FE", "RE", "AVG")

setwd('./results')

#Create plots and export as tikz files
tikz('./RMSE_coarse_va_baseline.tex',
     width = plot.width, height = plot.height)
plot.grid(coarse.va, nRows, nCols, baseline, 
          legend.pos = "topright")
dev.off()


tikz('./RMSE_coarse_va_relative_all.tex',
     width = plot.width, height = plot.height)
plot.grid(coarse.va, nRows, nCols, relative.all,
          legend.pos = "topright")
dev.off()

tikz('./RMSE_coarse_rho_baseline.tex',
     width = plot.width, height = plot.height)
plot.grid(coarse.rho, nRows, nCols, baseline,
          legend.pos = "topright")
dev.off()


tikz('./RMSE_coarse_rho_relative_all.tex',
     width = plot.width, height = plot.height)
plot.grid(coarse.rho, nRows, nCols, relative.all,
          legend.pos = "topright")
dev.off()


#Clean up
rm(coarse.va, coarse.rho, nRows, nCols)
rm(line.colors, line.types, line.width)
rm(rmse.plot, plot.grid)
rm(baseline, relative.all)
rm(plot.width, plot.height, legend.inset)
rm(coarse.va.params, coarse.rho.params)

==> simulations/SRLR/RunMe.R <==
# This script runs the Short-run versus Long-run simulation exercise from
# Section 6.1 of the paper.

N.SIMS <- 1000
GAMMA <- seq(from = 0.1, to = 0.2, by = 0.01)
R.X.V <- 0.1

source("functions.R")
set.seed(586133)
rmse.T5N250A4 <- RMSE.grid.FAST(g = GAMMA, r = R.X.V, N.sims = N.SIMS, 
                                N.t = 5, N.i = 250)

# Display results
rmse.T5N250A4


==> simulations/SRLR/fast2SLS.cpp <==
// [[Rcpp::depends(RcppArmadillo)]]

#include <RcppArmadillo.h>
using namespace Rcpp;

// [[Rcpp::export]]
List fast2SLS(NumericVector yr, NumericMatrix Xr, 
    NumericMatrix Zr, bool center, int n) {

   int r = Xr.nrow(), k = Xr.ncol(), p = Zr.ncol();
   
   //Initialize armadillo matrices corresponding to R input matrices
   arma::mat X(Xr.begin(), r, k, false); 
   arma::mat Z(Zr.begin(), r, p, false); 
   arma::colvec y(yr.begin(), yr.size(), false);
   
   //Calculate the 2SLS estimator and residuals
   arma::mat first_stage = arma::solve(Z,X);
   arma::colvec coef = arma::solve(Z * first_stage, y); 
   arma::colvec resid = y - X * coef; 
   
   //Calculate the matrix K needed for estimated variance matrix
   arma::mat Qz, Rz;
   arma::qr_econ(Qz, Rz, Z);
   arma::mat Rzinv = arma::inv(arma::trimatu(Rz));
   arma::mat ZZinv = Rzinv * arma::trans(Rzinv);
   arma::mat Xstar = arma::trans(Qz) * X;
   arma::mat Qstar, Rstar;
   arma::qr_econ(Qstar, Rstar, Xstar);
   arma::mat Rstarinv = arma::inv(arma::trimatu(Rstar));
   arma::mat XXstarinv = Rstarinv * arma::trans(Rstarinv);
   arma::mat K = n * XXstarinv * arma::trans(X) * Z * ZZinv;
   
   //Estimate variance matrix of moment conditions
   arma::mat ZU = arma::trans(Z) * arma::diagmat(resid);
   arma::mat Omega = ZU * arma::trans(ZU)/n;
   
   //Center estimated variance matrix of moment conditions 
   if(center == true){
     
     arma::mat Zu = arma::trans(Z) * resid;
     Omega = Omega - (Zu/n * arma::trans(Zu)/n);
     
   }//END if
   
   //Estimated covariance matrix for 2SLS estimator
   arma::mat V = K * Omega * arma::trans(K)/n;
   
   //Calculate 2-step GMM estimator needed for J-test
   arma::mat Ro = arma::chol(Omega); 
   arma::mat Roinv = arma::inv(arma::trimatu(Ro));
   arma::mat W = Z * Roinv;
   arma::colvec GMMcoef = arma::solve(arma::trans(W)*X, arma::trans(W)*y);
   
   //J-test Statistic
   arma::colvec GMMresid = y - X * GMMcoef; 
   arma::colvec Wu = arma::trans(W) * GMMresid;
   double J = arma::dot(Wu, Wu)/n;
   
   return List::create(Named("b") = coef, Named("K") = K, 
                        Named("Omega") = Omega, Named("V") = V, 
                        Named("bGMM") = GMMcoef, 
                        Named("Jtest") = J);

}

==> simulations/SRLR/functions.R <==
#-----------------------------------------------------------------#
#DESCRIPTION:   
# This code contains functions to carry out a simulation studying the properties GFIC model and moment selection in a linear, dynamic panel model. The correct model is:
#
#     y[i,t] = theta * x[i,t] + gamma * y[i,t-1] +  eta[i] + v[i,t]
#
#The random variables x[i,t], eta[i] and v[i,t] are normal with mean zero and constant variances: s.x.sq, s.eta.sq, s.v.sq. The covariance between x[i,t] and eta[i] is s.x.eta; the covariance between x[i,t] and v[i,t-1] is s.x.v while that between x[i,t] and v[i,k] for (k != t-1) is zero. That is, x is weakly exogenous (predetermined) but is correlated with the one-period lagged error.
#     The purpose of this simulation is to calculate the RMSE of four estimators of the paramters for varying values of gamma and s.x.v. The four estimators are as follows:
#
#     Name        Lagged y?     Assume x Strictly Exogenous?
#     --------    ---------     ----------------------------
#     b.LW        YES           NO (assume weakly exogenous)
#     b.W         NO            NO (assume weakly exogenous)
#
#The first two estimators, b.LW and b.LS, use the correct model and hence estimate (gamma, theta). The second two estimators omit the lagged y, estimating only theta.
#     The idea here is to compare bias versus variance. By omitting the lagged effect, we gain a time period for estimation and have one less paramter to estimate; by assuming strict exogeneity, we gain additional instruments. Both of these decrease the variance of the estimator. However, if the assumptions are wrong they introduce bias. The question is, how small must gamma be for it to make sense to omit the dynamic effect from an RMSE perspective? Similarly, how small must s.x.v be for assuming strict exogneity to make sense?
#     To answer this question, this script compares the RMSE of the 2SLS estimator for b.LW, b.LS, b.W and b.S. The simulation setup described above is similar to that of Andrews and Lu (2001) with two main differences. First, I do not include a constant term. Second, I do not create extra pre-sample observations to accomodate the lagged y. That is, in my simulation omitting the lag gives an extra time period. This is important because in a short panel additional time periods could considerably reduce the variance of an estimator. Third, I set the initial value of y, y.0, equal to the mean of its stationary distribution (zero) as in Arellano and Bond (1991), unlike Andrews and Lu. Fourth, I use 2SLS and only strong instruments rather than all instruments available under the assumptions. My estimator is essentially the Anderson and Hsiao Estimator (1982).
#-----------------------------------------------------------------#


#Load packages used below
library(MASS)
library(Matrix)
library(Rcpp)
library(RcppArmadillo)
sourceCpp("fast2SLS.cpp")


#-----------------------------------------------------------------#
# FUNCTION TO CARRY OUT THE SIMULATION A FIXED PARAMETER VALUES
#-----------------------------------------------------------------#
RMSE.sim.FAST <- function(alpha1=0.4, alpha2, r.x.v, N.sims = 1000, 
                          N.i = 250, N.t = 5, beta = 0.5, s.x.eta = 0.2, 
                          s.eta.sq = 1, s.v.sq = 1, s.x.sq = 1){
  
  #Function argument is correlation r.x.v, but code below is in terms of covariance
  s.x.v <- r.x.v/(sqrt(s.v.sq)*sqrt(s.x.sq))
  
  #Set up the covariance matrix for (x.i1, ..., x.iT, eta.i, v.i1, ... v.iT)
  I.T <- diag(N.t)
  one.T <- rep(1, N.t)
  zero.T <- rep(0, N.t)
  G <- diag(N.t - 1) #G sets up the predeterminedness of x
  G <- cbind(G, rep(0, N.t - 1))
  G <- rbind(rep(0, N.t), G)
  S.1 <- cbind(s.x.sq * I.T, s.x.eta * one.T, s.x.v * G)
  S.2 <- cbind(s.x.eta * t(one.T), s.eta.sq, t(zero.T))
  S.3 <- cbind(s.x.v * t(G), zero.T, s.v.sq * I.T)
  S <- rbind(S.1, S.2, S.3)
  colnames(S) <- NULL
  
  
  #Generate all of the simulations AT ONCE
  #Each row is an individual: a variate from the distribution of the vector
  #(x.i1, ..., x.iT, eta.i, v.i1, ... v.iT)
  sims <- mvrnorm(n = N.sims * N.i, mu =rep(0, ncol(S)), Sigma = S)
  
  
  #Extract the components corresponding to x, eta, and u
  x <- sims[,1:N.t]
  eta <- sims[,(N.t + 1)]
  v <- sims[,-(1:(N.t + 1))]
  
  #Clean up
  rm(sims, G, I.T, S, S.1, S.2, S.3, one.T, zero.T)
  
  
  
  #Initialize matrix, each of whose rows corresponds to an initial time period and each of whose rows corresponds to an individual
  y <- matrix(NA, nrow = N.i * N.sims, ncol = N.t)
  
  #Set y.0, y.lag1 to zero, the mean of its stationary distribution
  y.0 <- 0
  y.lag1 <-0
  
  
  #Generate the first value of y using y.0
  y[,1] <- alpha1 * y.0 + alpha2 * y.lag1 + beta * x[,1] + eta + v[,1]
  y[,2] <- alpha1 * y[,1] + alpha2 * y.0 + beta * x[,2] + eta + v[,2]
  
  #Generate the remaining values of y
  for(j in 3:N.t){
    
    y[,j] <- alpha1 * y[,j-1] + alpha2 * y[,j-2] + beta * x[,j] + eta + v[,j]
    
  }#End for(i in 3:Time)
  
  #Clean up
  rm(eta, v)
  
  #Model matrices for model without a lag:
  #Construct the differenced LHS y vector for the model without a lag:
  #----------------------#
  #   y[i,3] - y[i,2]
  #      .        .
  #      .        .
  #      .        .
  #   y[i,T] - y[i,T-1]
  #----------------------#
  y.tilde <- c(t(y[, -c(1,2)])) - c(t(y[, -c(1,N.t)]))
  
  
  #Construct the RHS variables for the model without a lag:
  #---------------------------------------------------#
  #           X1                     X2
  #---------------------------------------------------#
  #   y[i,2]  -  y[i,1]        x[i,3] - x[i,2]
  #   y[i,3]  -  y[i,2]        x[i,4] - x[i,3]
  #      .         .              .        .
  #      .         .              .        .
  #      .         .              .        .
  #   y[i,T-1] - y[i,T-2]      x[i,T] - x[i,T-1]
  #---------------------------------------------------#
  X1 <- c(t(y[, -c(1, N.t)])) - c(t(y[,-c(N.t - 1, N.t)]))
  X2 <- c(t(x[,-c(1,2)])) - c(t(x[,-c(1, N.t)]))
  X.tilde <- cbind(X1, X2)
  rm(X1, X2)
  
  
  #Construct the differenced LHS y vector for the model with a lag:
  #----------------------#
  #   y[i,4] - y[i,3]
  #      .        .
  #      .        .
  #      .        .
  #   y[i,T] - y[i,T-1]
  #----------------------#
  y.tilde.L <- c(t(y[, -c(1, 2, 3)])) - c(t(y[, -c(1, 2, N.t)]))
  
  
  #Construct the RHS variables for the model with a lag:
  #------------------------------------------------------------------------#
  #           X1                     X2                      x3
  #------------------------------------------------------------------------#
  #   y[i,3]  -  y[i,2]        y[i,2] - y[i,1]        x[i,4] - x[i,3]
  #      .         .              .        .            .        .
  #      .         .              .        .            .        .
  #      .         .              .        .            .        .
  #   y[i,T-1] - y[i,T-2]      y[i,T-2] - y[i,T-3]    x[i,T] - x[i,T-1] 
  #------------------------------------------------------------------------#
  X1.L <- c(t(y[, -c(1, 2, N.t)])) - c(t(y[,-c(1, N.t - 1, N.t)]))
  X2.L <- c(t(y[, -c(1, N.t - 1, N.t)])) - c(t(y[,-c(N.t - 2, N.t - 1, N.t)]))
  X3.L <- c(t(x[,-c(1,2,3)])) - c(t(x[,-c(1,2, N.t)]))
  X.tilde.L <- cbind(X1.L, X2.L, X3.L)
  rm(X1.L, X3.L)
  
  
  
  #Construct the Instrument Blocks for the model without a lag

  #----------------------------------------------------#
  #      Z.y.minus2.plus     |      Z.x.minus.plus     
  #----------------------------------------------------#
  #   y[i,1]          0      |   x[i,2]        0
  #         .                |         .
  #          .               |          .
  #           .              |           .
  #   0        y[i,T-2]      |   0        x[i,T-1]
  #---------------------------------------------------#
  rows <- seq_len((N.t - 2) * N.i * N.sims)
  cols <- rep(1:(N.t - 2), times = N.i * N.sims)
  Z.y.minus2.plus <- sparseMatrix(i = rows, j = cols, x = c(t(x[,-c(N.t - 1, N.t)])))
  Z.x.minus.plus <- sparseMatrix(i = rows, j = cols, x = c(t(x[,-c(1, N.t)])))
  
  
  
  #Construct the Instrument Blocks for the model with a lag
  #---------------------------------------------------------------#
  #      Z.y.minus2        |    Z.y.minus3     |    Z.x.minus
  #---------------------------------------------------------------#
  #    y[i,2]       0      |  y[i,1]       0   |  x[i,3]     0
  #        .               |       .           |       .
  #         .              |        .          |        .
  #          .             |         .         |         .
  #    0       y[i,T-2]    |  0       y[i,T-3] |  0       x[i,T-1]
  #---------------------------------------------------------------#
  rows <- seq_len((N.t - 3) * N.i * N.sims)
  cols <- rep(1:(N.t - 3), times = N.i * N.sims)
  Z.y.minus2 <- sparseMatrix(i = rows, j = cols, x = c(t(y[,-c(N.t, N.t - 1, 1)])))
  Z.y.minus3 <- sparseMatrix(i = rows, j = cols, x = c(t(y[,-c(N.t, N.t - 1, N.t - 2)])))
  Z.x.minus <- sparseMatrix(i = rows, j = cols, x = c(t(x[,-c(1, 2, N.t)])))
  
  
  #------------------------------------------
  
  #Coerce to ordinary matrices
  Z.y.minus2 <- as.matrix(Z.y.minus2)
  Z.y.minus2.plus <- as.matrix(Z.y.minus2.plus)
  Z.y.minus3 <- as.matrix(Z.y.minus3)
  Z.x.minus <- as.matrix(Z.x.minus)
  Z.x.minus.plus <- as.matrix(Z.x.minus.plus)

  
  Z.LW <- cbind(Z.y.minus2, Z.y.minus3, Z.x.minus)
  Z.W <- cbind(Z.y.minus2.plus, Z.x.minus.plus)
  
  #Clean up
  rm(rows, cols, x, y, Z.y.minus2.plus, Z.y.minus3, Z.x.minus.plus)
  
  
  
  #Now we'll break apart the instrument and model matrices for each replication
  #What is the size of each block? (A block is a replication)
  block.size.L <- length(y.tilde.L)/N.sims
  block.size <- length(y.tilde)/N.sims
  
  seq.block <- seq_len(block.size)
  seq.block.L <- seq_len(block.size.L)
  
  #Initialize dataframe to store estimates from each replication
  beta.hat <- matrix(NA, nrow = N.sims, ncol = 2)
  beta.hat <- data.frame(beta.hat)
  names(beta.hat) <- c('LW', 'W')
  
  longrun.hat <- matrix(NA, nrow = N.sims, ncol = 2)
  longrun.hat <- data.frame(longrun.hat)
  names(longrun.hat) <- c('LW', 'W')
  
  #Initialize dataframe to store GFIC and J-test from each replication
  GFIC <- GFIC.longrun <- J.test <- beta.hat
  
  
  #Loop through simulation replications
  for(k in 1:N.sims)
  {
    
    #Extract the block corresponding to the current replication for the unlagged model
    block.k <- (k - 1) * block.size + seq.block
    X.tilde.k <- X.tilde[block.k,] #This is a vector, not a matrix!
    y.tilde.k <- y.tilde[block.k] #Also a vector, not a matrix!
    Z.W.k <- Z.W[block.k,]
    
    #Extract the block corresponding to the current replication for the lagged model
    block.L.k <- (k - 1) * block.size.L + seq.block.L
    X.tilde.L.k <- X.tilde.L[block.L.k,]
    y.tilde.L.k <- y.tilde.L[block.L.k] #A vector
    Z.LW.k <- Z.LW[block.L.k,]
    
    #Fit 2SLS with centered covariance matrices for everything except LW
    reg.LW <- fast2SLS(y.tilde.L.k, X.tilde.L.k, Z.LW.k, center = TRUE, n = N.i)
    reg.W <- fast2SLS(y.tilde.k, as.matrix(X.tilde.k), as.matrix(Z.W.k), center = TRUE, n = N.i)
    
    #Store the 2SLS estimates for each specification
    alpha1.LW <- reg.LW$b[1]
    alpha2.LW <- reg.LW$b[2]
    beta.LW <- reg.LW$b[3]
    
    alpha1.W <-reg.W$b[1]
    beta.W <- reg.W$b[2]
    
    longrun.LW <- beta.LW/(1-alpha1.LW-alpha2.LW)
    longrun.W <- beta.W/(1-alpha1.W)

    beta.hat[k,] <- cbind(beta.LW, beta.W)
    longrun.hat[k,] <-cbind(longrun.LW, longrun.W)
    
    hprime.LW <- c(beta.LW/(1-alpha1.LW)^2, beta.LW/(1-alpha1.LW)^2, 1/(1-alpha1.LW))
    hprime.W <- c(beta.W/(1-alpha1.W)^2, 1/(1-alpha1.W))
    
    
    #Store the J-test statistics for each specification, but use a centered version for LW in this instance (These are for the Andrews & Lu, 2001, procedure and they specify that the same method for estimating the variance matrix should be used for each specification.)
    J.LW <- fast2SLS(y.tilde.L.k, X.tilde.L.k, Z.LW.k, center = TRUE, n = N.i)$Jtest
    J.W <- reg.W$Jtest
    J.test[k,] <- cbind(J.LW, J.W)
    
    
    #Estimates of bias parameter delta
    delta <- sqrt(N.i) * reg.LW$b[2]

  
    #-------------------------------------------------------------
    # We first need an estimate of the matrix I call Psi in my
    # derivations. Psi is formed from K.LW, which we've already
    # estimated above, and two other quantities:
    
    #    xi.0 = E( y[i,t-2]*(y[i,t-2]-y[i,t-3]) )
    #    xi.1 = E( x[i,t-1]*(y[i,t-2]-y[i,t-3]) )
    
  
    # Where the expectations are understood to be calculated in
    # the limit, i.e. with the mis-specification equal to zero.
    # We estimate these using their sample analogues, averaging 
    # over individuals and time by stationarity. For xi.1 we
    # can only use the time periods 3 through T whereas we can
    # use the periods 2 through T.
    #
    # An alternative way to proceed, without stationarity. In this
    # case we would calculate:
    #
    #     t(Z.x.k) %*% X.tilde.L.k/N.i 
    #
    # and us this quantity rather than filling in xi.1 and xi.2 
    # repeatedly, leading to the following estimator for Psi:
    #
    #       Psi <- -t(Z.x.k) %*% (X.tilde.L.k/N.i) %*% reg.LW$K
    #
    # Assuming that stationarity holds, however, this estimator is
    # less efficient.
    #-------------------------------------------------------------
  
    xi.0 <- mean(rowSums(Z.y.minus2)*X2.L)
    xi.1 <- mean(rowSums(Z.x.minus)*X2.L)
    
    
    xi <- matrix(c(xi.0, xi.1), nrow = 1)
    i.Tminus2 <- matrix(1, nrow = (N.t - 2))
    
    
    
    #-------------------------------------------------------------
    # Finally we compute the variance matrix of our estimated bias
    # parameters delta^2 as follows. 
    #-------------------------------------------------------------
    v.bias <- cbind(0,1,0)%*%reg.LW$K%*%reg.LW$Omega%*%t(reg.LW$K)%*%rbind(0,1,0)
    
    #-------------------------------------------------------------
    # We construct the following asymptotically
    # unbiased estimators of the *squared* bias
    # parameters. (These are the quantities that appear in AMSE.)
    #-------------------------------------------------------------
    delta.squared <- delta^2 - v.bias
    #If the squared bias estimate is negative, set it to zero
    
    if(delta.squared >= 0){
      delta.squared = delta.squared;
    } else {
      delta.squared = 0;
    }

    #-------------------------------------------------------------
    # Finally we're ready to calculate the GFIC, i.e. the AMSE 
    # estimate, for each specification.
    #-------------------------------------------------------------
    
    #-------------------------------------------------------------
    # GFIC for specification LW -- correct model
    #-------------------------------------------------------------
    GFIC.LW <- reg.LW$V[3,3]
    
    GFIC.LWlongrun <- hprime.LW%*%reg.LW$V%*%matrix(hprime.LW)
    
    
    #-------------------------------------------------------------
    # GFIC for specification W -- incorrect model
    #-------------------------------------------------------------
    
    bias.mat <- matrix(0, nrow = 2, ncol = 2)
    bias.mat[1,1] <- delta.squared * xi.0^2
    bias.mat[2,2] <- delta.squared * xi.1^2 
    bias.mat[1,2] <- bias.mat[2,1] <- delta.squared * xi.0 * xi.1 
    inner <- bias.mat %x% (i.Tminus2 %*% t(i.Tminus2))
  
      GFIC.W <- reg.W$K[2,] %*% inner %*% matrix(reg.W$K[2,])  + reg.W$V[2,2] #1x1 var matrix
      
      GFIC.Wlongrun <- hprime.W%*%reg.W$K%*%inner%*%matrix(hprime.W%*%reg.W$K) + hprime.W%*%reg.W$V%*%matrix(hprime.W)
    
    #Store all of the GFIC values
    GFIC[k,] <- cbind(GFIC.LW, GFIC.W)
    GFIC.longrun[k,] <-cbind(GFIC.LWlongrun, GFIC.Wlongrun)
    
    
    
  # Notation: V in the paper  = Omega in the code  
  #           K*V*K in the paper = V in the code  
    
    
  }#END for k
  
  
  
  
  
  #-------------------------------------------------------------
  # Selection by GFIC
  #-------------------------------------------------------------
  which.GFIC <- apply(GFIC, 1, which.min)
  beta.GFIC <- beta.hat[cbind(1:N.sims, which.GFIC)] 
  
  which.GFIClongrun <- apply(GFIC.longrun, 1, which.min)
  longrun.GFIC <- longrun.hat[cbind(1:N.sims, which.GFIClongrun)] 
  
  #summary(which.GFIC)
  tabulate(which.GFIC)
  tabulate(which.GFIClongrun)
  
  
  #The preceding command uses the fact that `[' can accept a matrix argument to extract a different column in each row of a dataframe.
  
  
  
 
  
  
  #-------------------------------------------------------------
  # Calculate RMSE of *everything at once*
  #
  # The ultimate goal is to compare the RMSE of each estimator
  # and the RMSE of the post-selection estimator arising from:
  # GFIC, Andrews-Lu procedures, and Downward J-test.
  #-------------------------------------------------------------
  everything <- cbind(beta.hat, beta.GFIC)
  
  ## consider MAD (median absolute error)
  abs_dev  = abs(everything - beta)
  RMSE <- apply(abs_dev, 2, median)
  
  
  names(RMSE) <- c('LW', 'W', 'GFIC')
  
  everything.longrun <-cbind(longrun.hat, longrun.GFIC)
 
 
 ## consider MAD (median absolute error) 
 abs_dev.long  = abs(everything.longrun - beta/(1-alpha1-alpha2))
 RMSE.longrun <- apply(abs_dev.long, 2, median)
 


  names(RMSE.longrun) <- c('LW_LR', 'W_LR', 'GFIC_LR')
  
  final = c(RMSE, RMSE.longrun)
  
  return(final)
  
}#END RMSE.sim.FAST


#-----------------------------------------------------------------#
# FUNCTION TO CARRY OUT THE SIMULATION OVER A GRID
#-----------------------------------------------------------------#
RMSE.grid.FAST <- function(alpha1 = 0.4, g, r, N.sims=1000, 
                           N.i = 250, N.t = 5, beta = 0.5, s.x.eta = 0.2, 
                           s.eta.sq = 1, s.v.sq = 1, s.x.sq = 1)
{
  
  g.vector <- rep(g, each = length(r))
  r.vector <- rep(r, times = length(g))
  
  result <- mapply(RMSE.sim.FAST, alpha1 = alpha1, alpha2 = g.vector, r.x.v = r.vector, 
                   N.sims = N.sims, N.i = N.i, N.t = N.t, beta = beta, 
                   s.x.eta = s.x.eta, s.eta.sq = s.eta.sq, s.v.sq = s.v.sq, 
                   s.x.sq = s.x.sq, SIMPLIFY = 'matrix')
  
  parameters <- cbind(g.vector, r.vector)
  colnames(parameters) <- c('alpha2', 'r.x.v')
  cbind(parameters, t(result))
  
  
}#END RMSE.grid.FAST
#-----------------------------------------------------------------#
# END FUNCTION TO CARRY OUT THE SIMULATION OVER A GRID
#-----------------------------------------------------------------#


